An Elliptic Yangian-Invariant, `Leading Singularity'

We derive closed formulae for the first examples of non-algebraic, elliptic `leading singularities' in planar, maximally supersymmetric Yang-Mills theory and show that they are Yangian-invariant.

==> anc/elliptic_leading_singularity.m <==
(* ::Package:: *)

(*******************************************************************************************************)
(*******************************************************************************************************)
(*
   Ancillary file Codebase for example Elliptic Leading Singularity:
    "An Elliptic, Yangian-Invariant `Leading Singularity'"
       by Jacob Bourjaily, Nikhil Kalyanapuram, Cameron Langer, Kokkimidis Patatoukos, and Marcus Spradlin
               [arXiv:2012.nnnnn].                                                                
      
    This file builds upon some tools lifted from previous works---namely, 
        [arXiv:1303.4734] and [arXiv:1505.05886]         
               
*)
(*******************************************************************************************************)
(*******************************************************************************************************)


(*   Standard Evaluation Code        *)
(*                                   *)
niceTime[timeInSec_]:=If[timeInSec<($TimeUnit/100)||Not[NumericQ[timeInSec]]||Precision[timeInSec]==0,"",Block[{measure=Select[Transpose[{(Quotient[Mod[timeInSec,#1],#2]&@@@Partition[{timeInSec 10,3.15569277216`*^7,3600*24.,3600.,60.,1.,10^-3,10.^-6,10.^-9},2,1]),{" years"," days"," hours"," minutes"," seconds"," ms"," \[Mu]s"," ns"}}],#[[1]]>0&]},If[Length[measure]>0,Row[Row[#,""]&/@measure[[1;;Min[2,Length[measure]]]],", "],""]]];

evaluate[exprn_]:=Block[{wExprn},ClearAll[ab,cap,power];wExprn=ReleaseHold[exprn];(If[Count[exprn,R[___],{0,\[Infinity]}]>0,wExprn=fromRform[][wExprn];];ab[x___,dif[q_,r_],y___]:=ab[x,dif[q,r],y]=ab[x,Sequence@@q,y]-ab[x,Sequence@@r,y];ab[x___,cap[y_,z_,q___],w___]:=ab[x,cap[y,z,q],w]=If[Length[Join[y,z]]==5,(ab[x,#,w]&/@y).((ab@@@RotateLeft[Partition[Join[y,z],4,1,1]][[1;;Length[y]]])),Total[(((ab[x,#1,#2,w]ab@@Prepend[z,#3]))&@@@Partition[y,3,1,1])]];ab[x___,shift[y_,z_],w___]:=ab[x,shift[y,z],w]=ab[x,y[[1]],w]+z ab[x,y[[2]],w];wExprn=wExprn;ab[x__]:=ab[x]=Det[Zs[[{x}]]];wExprn=wExprn;wExprn=((wExprn/.power[x_,1/2]:>power[Simplify[x],1/2])//.{power[power[x_,2],1/2]:>x}//.{power[power[x_,2]/power[y_,2],1/2]:>x/y});power[x_,y_]:=Power[x,y];wExprn=wExprn;ClearAll[ab,cap,power];wExprn)];SetAttributes[evaluate,HoldFirst];
fromRform[inputN_:10][inputExprn_]:=Module[{n=If[Not[inputN==0],inputN,Max[Cases[Flatten[{((Cases[inputExprn,_R,{0,\[Infinity]}]//.cap[x__]:>List[x]//.shift[x_,y_]:>x)//.R[x__]:>List[x]),((Cases[inputExprn,_kermit,{0,\[Infinity]}]//.cap[x__]:>List[x]//.shift[x_,y_]:>x))}],_Integer]]],exprn=If[Head[inputExprn]===List,inputExprn,{inputExprn}]},Block[{wExprn=(exprn/.Times[z___,x_R,y___R]:>times[z,x,y]),resParts,deltaParts,full},R[x__]:=R[x]=(Power[Times@@(ab@@@Partition[{x},4,1,1]),-1]);times[x__]:=Times[x];resParts=wExprn;ClearAll[R,times];deltaParts=Cases[#,_R,{0,\[Infinity]}]&/@wExprn;R[t__]:=R[t]=((r[t]//.{r[x___,y_,z___,y_,w___]->0,r[x___,cap[y_,z_,q___],w___]:>(Block[{fullRange=Join[y,z]},Total[(r[x,fullRange[[#]],w](ab@@(RotateLeft[Partition[fullRange,4,1,1]][[#]])))&/@Range[Length[y]]]]),r[x___,shift[{y1_,y2_},z_],w___]:>(r[x,y1,w]+z r[x,y2,w])})/.{r[x___]:>Normal[SparseArray[Thread[Rule[{x},ab@@@Partition[RotateLeft[{x}],4,1,1]]],n]]});deltaParts=deltaParts;ClearAll[R,times];full=Transpose[{resParts,deltaParts}]]];
referenceKinematics[n_Integer]:=(Zs=Array[Binomial[#1+#2-2,#1-1]&,{n+4,4}];Ls=Zs[[1;;n,1;;2]];ab[x__]:=ab[x]=Det[Ls[[{x}]]];Lbs=((Normal[SparseArray[Thread[Rule[#,(ab@@@Partition[RotateLeft[#],2,1,1])/(ab@@#[[1;;2]]*ab@@#[[2;;3]])]],n]]&/@(RotateRight@Partition[Range[n],3,1,1])).Zs[[1;;n,3;;4]]);ClearAll[ab];Zs=ReplacePart[Zs,{-4->Zs[[-4]]+Zs[[-5]]-0Zs[[-3]],-2->Zs[[-2]]+Zs[[-3]]-0Zs[[-1]]}][[1;;n]];);
randomPositiveKinematics[n_]:=(Zs=Nest[Function[{mat},Block[{hatted=Append[Append[Total[mat[[#;;-1]]],1]&/@Range[2,Length[mat]],Append[PadRight[{},Length[mat[[1]]]],1]],newRow=RandomInteger[{1,10},{Length[mat]}]},newRow*hatted]],RandomInteger[{1,10},{n+10,1}],3];Zs=(Transpose[Inverse[Transpose@Zs[[{1,2,3,4}]]].Transpose[Zs]][[5;;-1]])[[1;;n]];);
showTwistors:=Grid[Prepend[Transpose[Zs[[1;;-1]]],Subscript[Z,#]&/@Range[Length[Zs]]],Dividers->{{1->True,-1->True},{1->True,-1->True,2->{Thick,Darker[Blue]}}}];

componentFunction[minorListIn__List][inputFcn_List]:=Block[{fcn=If[Head[inputFcn[[1]]]===List,inputFcn,{inputFcn}]},Block[{minorList=If[Length[{minorListIn}]===4,{minorListIn},minorListIn&/@Range[4]],firstPass},firstPass=(evaluate[fcn]);firstPass=Total[Function[{fcn,mat},fcn*Product[Det[mat[[All,minor]]],{minor,minorList}]]@@@firstPass];Simplify/@firstPass]];
componentFunctionN[prec_:75][minorListIn__List][inputFcn_List]:=Block[{fcn=If[Head[inputFcn[[1]]]===List,inputFcn,{inputFcn}]},Block[{minorList=If[Length[{minorListIn}]===4,{minorListIn},minorListIn&/@Range[4]],firstPass},firstPass=(evaluate[fcn]);firstPass=Total[Function[{fcn,mat},fcn*Product[Det[mat[[All,minor]]],{minor,minorList}]]@@@firstPass];Chop[#,Power[10,-prec+10]]&@(firstPass/.quarticRootRulesN[prec]/.periodRulesNumeric[prec])]];



(*   Schematic Elliptic LS Formulae  *)
(*                                   *)
ellipticLSaCycleSchematicTerms={dbCut[r4] \[Omega]Ka,pBox[1] \[Omega]Pa[a[1]],pBox[2] \[Omega]Pa[a[2]],pBox[3] \[Omega]Pa[a[3]],pBox[4] \[Omega]Pa[a[4]],pBox[5] \[Omega]Pa[a[5]],pBox[6] \[Omega]Pa[a[6]],pBox[7] \[Omega]Pa[a[7]],pBox[8] \[Omega]Pa[a[8]],pBox[9] \[Omega]Pa[a[9]],pBox[10] \[Omega]Pa[a[10]],pBox[11] \[Omega]Pa[a[11]],pBox[12] \[Omega]Pa[a[12]],pBox[13] \[Omega]Pa[a[13]],pBox[14] \[Omega]Pa[a[14]],pBox[15] \[Omega]Pa[a[15]],pBox[16] \[Omega]Pa[a[16]],pBox[17] \[Omega]Pa[a[17]],pBox[18] \[Omega]Pa[a[18]],pBox[19] \[Omega]Pa[a[19]],pBox[20] \[Omega]Pa[a[20]],pBox[21] \[Omega]Pa[a[21]],pBox[22] \[Omega]Pa[a[22]],pBox[23] \[Omega]Pa[a[23]],pBox[24] \[Omega]Pa[a[24]]};
ellipticLSbCycleSchematicTerms={dbCut[r4] \[Omega]Kb,pBox[1] \[Omega]Pb[a[1]],pBox[2] \[Omega]Pb[a[2]],pBox[3] \[Omega]Pb[a[3]],pBox[4] \[Omega]Pb[a[4]],pBox[5] \[Omega]Pb[a[5]],pBox[6] \[Omega]Pb[a[6]],pBox[7] \[Omega]Pb[a[7]],pBox[8] \[Omega]Pb[a[8]],pBox[9] \[Omega]Pb[a[9]],pBox[10] \[Omega]Pb[a[10]],pBox[11] \[Omega]Pb[a[11]],pBox[12] \[Omega]Pb[a[12]],pBox[13] \[Omega]Pb[a[13]],pBox[14] \[Omega]Pb[a[14]],pBox[15] \[Omega]Pb[a[15]],pBox[16] \[Omega]Pb[a[16]],pBox[17] \[Omega]Pb[a[17]],pBox[18] \[Omega]Pb[a[18]],pBox[19] \[Omega]Pb[a[19]],pBox[20] \[Omega]Pb[a[20]],pBox[21] \[Omega]Pb[a[21]],pBox[22] \[Omega]Pb[a[22]],pBox[23] \[Omega]Pb[a[23]],pBox[24] \[Omega]Pb[a[24]]};



(*   Analytic expressions for poles  *)
(*   and residues (as R-invariants)  *)
(*                                   *)

pentaBoxPoles={-\[Infinity],ab[2,cap[{3,4},{10,1,2}],5,6]/ab[cap[{3,4},{10,1,2}],5,6,1],ab[2,6,3,4]/ab[6,3,4,1],ab[2,5,6,7]/ab[5,6,7,1],ab[2,5,6,cap[{10,1},{6,8,9}]]/ab[5,6,cap[{10,1},{6,8,9}],1],ab[2,cap[{5,6},{cap[{8,9},{5,6,7}],10,1}],3,4]/ab[cap[{5,6},{cap[{8,9},{5,6,7}],10,1}],3,4,1],ab[2,cap[{3,4},{cap[{6,7},{1,8,9}],1,2}],5,6]/ab[cap[{3,4},{cap[{6,7},{1,8,9}],1,2}],5,6,1],ab[2,cap[{6,7},{10,1,2}],8,9]/ab[cap[{6,7},{10,1,2}],8,9,1],0,0,ab[2,3,5,6]/ab[3,5,6,1],ab[2,3,5,6]/ab[3,5,6,1],ab[2,4,5,6]/ab[4,5,6,1],ab[2,4,5,6]/ab[4,5,6,1],ab[2,3,4,5]/ab[3,4,5,1],ab[2,3,4,5]/ab[3,4,5,1],(2 ab[2,3,4,cap[{5,6},{7,cap[{10,1},{7,8,9}],2}]])/(ab[1,4,3,cap[{5,6},{7,cap[{10,1},{7,8,9}],2}]]+ab[2,4,3,cap[{5,6},{7,cap[{10,1},{7,8,9}],1}]]+ab[1,2,5,6] ab[3,4,7,cap[{10,1},{7,8,9}]] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,7,cap[{10,1},{7,8,9}]] ab[7,cap[{10,1},{7,8,9}],1,2])/(ab[1,2,5,6]^2 ab[7,cap[{10,1},{7,8,9}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,7,cap[{10,1},{7,8,9}]])/(ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4])-(ab[3,4,5,6] ab[7,cap[{10,1},{7,8,9}],1,2])/(ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4]),2],1/2]),(ab[1,3,4,cap[{6,5},{7,cap[{10,1},{7,8,9}],2}]]+ab[2,3,4,cap[{6,5},{7,cap[{10,1},{7,8,9}],1}]]+ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,7,cap[{10,1},{7,8,9}]] ab[7,cap[{10,1},{7,8,9}],1,2])/(ab[1,2,5,6]^2 ab[7,cap[{10,1},{7,8,9}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,7,cap[{10,1},{7,8,9}]])/(ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4])-(ab[3,4,5,6] ab[7,cap[{10,1},{7,8,9}],1,2])/(ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4]),2],1/2])/(2 ab[1,3,4,cap[{5,6},{7,cap[{10,1},{7,8,9}],1}]]),(2 ab[2,3,4,cap[{5,6},{cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],2}]])/(ab[1,4,3,cap[{5,6},{cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],2}]]+ab[2,4,3,cap[{5,6},{cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1}]]+ab[1,2,5,6] ab[3,4,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]])/(ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4])-(ab[3,4,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4]),2],1/2]),(ab[1,3,4,cap[{6,5},{cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],2}]]+ab[2,3,4,cap[{6,5},{cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1}]]+ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]])/(ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4])-(ab[3,4,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4]),2],1/2])/(2 ab[1,3,4,cap[{5,6},{cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1}]]),(2 ab[2,3,4,cap[{5,6},{cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],2}]])/(ab[1,4,3,cap[{5,6},{cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],2}]]+ab[2,4,3,cap[{5,6},{cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1}]]+ab[1,2,5,6] ab[3,4,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]])/(ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4])-(ab[3,4,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4]),2],1/2]),(ab[1,3,4,cap[{6,5},{cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],2}]]+ab[2,3,4,cap[{6,5},{cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1}]]+ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]])/(ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4])-(ab[3,4,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4]),2],1/2])/(2 ab[1,3,4,cap[{5,6},{cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1}]]),(2 ab[2,3,4,cap[{5,6},{cap[{6,7},{8,9,10}],10,2}]])/(ab[1,4,3,cap[{5,6},{cap[{6,7},{8,9,10}],10,2}]]+ab[2,4,3,cap[{5,6},{cap[{6,7},{8,9,10}],10,1}]]+ab[1,2,5,6] ab[3,4,cap[{6,7},{8,9,10}],10] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{8,9,10}],10] ab[cap[{6,7},{8,9,10}],10,1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{8,9,10}],10,3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{8,9,10}],10])/(ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4])-(ab[3,4,5,6] ab[cap[{6,7},{8,9,10}],10,1,2])/(ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4]),2],1/2]),(ab[1,3,4,cap[{6,5},{cap[{6,7},{8,9,10}],10,2}]]+ab[2,3,4,cap[{6,5},{cap[{6,7},{8,9,10}],10,1}]]+ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{8,9,10}],10] ab[cap[{6,7},{8,9,10}],10,1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{8,9,10}],10,3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{8,9,10}],10])/(ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4])-(ab[3,4,5,6] ab[cap[{6,7},{8,9,10}],10,1,2])/(ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4]),2],1/2])/(2 ab[1,3,4,cap[{5,6},{cap[{6,7},{8,9,10}],10,1}]])};
pentaBoxRs={R[1,3,4,5,6] R[1,cap[{5,6},{1,3,4}],8,9,10] R[cap[{1,cap[{5,6},{1,3,4}]},{8,9,10}],cap[{5,6},{1,3,4}],6,7,cap[{8,9},{10,1,cap[{5,6},{1,3,4}]}]],R[1,2,5,6,10] R[cap[{1,2},{5,6,10}],2,3,4,cap[{5,6},{10,1,2}]] R[cap[{10,1},{cap[{3,4},{10,1,2}],5,6}],6,7,8,9],-R[6,1,2,3,4] R[6,7,10,1,cap[{1,2},{6,3,4}]] R[cap[{6,7},{10,1,cap[{1,2},{6,3,4}]}],7,8,9,cap[{10,1},{cap[{1,2},{6,3,4}],6,7}]],-R[6,7,3,4,5] R[cap[{6,7},{3,4,5}],7,1,2,cap[{3,4},{5,6,7}]] R[cap[{6,7},{cap[{1,2},{5,6,7}],3,4}],8,9,10,1],R[6,8,9,10,1] R[6,cap[{10,1},{6,8,9}],3,4,5] R[cap[{6,cap[{10,1},{6,8,9}]},{3,4,5}],cap[{10,1},{6,8,9}],1,2,cap[{3,4},{5,6,cap[{10,1},{6,8,9}]}]],R[6,7,10,1,5] R[cap[{5,6},{cap[{8,9},{5,6,7}],10,1}],1,2,3,4] R[cap[{6,7},{10,1,5}],7,8,9,cap[{10,1},{5,6,7}]],-R[1,2,5,6,cap[{6,7},{1,8,9}]] R[1,6,7,8,9] R[cap[{1,2},{5,6,cap[{6,7},{1,8,9}]}],2,3,4,cap[{5,6},{cap[{6,7},{1,8,9}],1,2}]],-R[1,2,8,9,10] R[cap[{1,2},{8,9,10}],2,6,7,cap[{8,9},{10,1,2}]] R[cap[{1,2},{cap[{6,7},{10,1,2}],8,9}],3,4,5,6],-((R[2,3,4,5,6] R[shift[{6,7},(ab[6,9,8,cap[{10,1},{2,cap[{5,6},{2,3,4}],7}]]+ab[7,9,8,cap[{10,1},{2,cap[{5,6},{2,3,4}],6}]]+ab[6,7,10,1] ab[8,9,2,cap[{5,6},{2,3,4}]] power[-((4 ab[2,cap[{5,6},{2,3,4}],6,7] ab[6,7,8,9] ab[8,9,10,1] ab[10,1,2,cap[{5,6},{2,3,4}]])/(ab[2,cap[{5,6},{2,3,4}],8,9]^2 ab[6,7,10,1]^2))+power[1-(ab[2,cap[{5,6},{2,3,4}],6,7] ab[8,9,10,1])/(ab[2,cap[{5,6},{2,3,4}],8,9] ab[6,7,10,1])-(ab[6,7,8,9] ab[10,1,2,cap[{5,6},{2,3,4}]])/(ab[2,cap[{5,6},{2,3,4}],8,9] ab[6,7,10,1]),2],1/2])/(2 ab[7,8,9,cap[{10,1},{2,cap[{5,6},{2,3,4}],7}]])],8,9,10,1] R[shift[{10,1},(ab[1,cap[{5,6},{2,3,4}],2,cap[{6,7},{8,9,10}]]+ab[10,cap[{5,6},{2,3,4}],2,cap[{6,7},{8,9,1}]]+ab[2,cap[{5,6},{2,3,4}],8,9] ab[10,1,6,7] power[-((4 ab[2,cap[{5,6},{2,3,4}],6,7] ab[6,7,8,9] ab[8,9,10,1] ab[10,1,2,cap[{5,6},{2,3,4}]])/(ab[2,cap[{5,6},{2,3,4}],8,9]^2 ab[6,7,10,1]^2))+power[1-(ab[2,cap[{5,6},{2,3,4}],6,7] ab[8,9,10,1])/(ab[2,cap[{5,6},{2,3,4}],8,9] ab[6,7,10,1])-(ab[6,7,8,9] ab[10,1,2,cap[{5,6},{2,3,4}]])/(ab[2,cap[{5,6},{2,3,4}],8,9] ab[6,7,10,1]),2],1/2])/(2 ab[1,2,cap[{5,6},{2,3,4}],cap[{6,7},{8,9,1}]])],2,cap[{5,6},{2,3,4}],6,7])/(1-(ab[shift[{6,7},(ab[6,9,8,cap[{10,1},{2,cap[{5,6},{2,3,4}],7}]]+ab[7,9,8,cap[{10,1},{2,cap[{5,6},{2,3,4}],6}]]+ab[6,7,10,1] ab[8,9,2,cap[{5,6},{2,3,4}]] power[-((4 ab[2,cap[{5,6},{2,3,4}],6,7] ab[6,7,8,9] ab[8,9,10,1] ab[10,1,2,cap[{5,6},{2,3,4}]])/(ab[2,cap[{5,6},{2,3,4}],8,9]^2 ab[6,7,10,1]^2))+power[1-(ab[2,cap[{5,6},{2,3,4}],6,7] ab[8,9,10,1])/(ab[2,cap[{5,6},{2,3,4}],8,9] ab[6,7,10,1])-(ab[6,7,8,9] ab[10,1,2,cap[{5,6},{2,3,4}]])/(ab[2,cap[{5,6},{2,3,4}],8,9] ab[6,7,10,1]),2],1/2])/(2 ab[7,8,9,cap[{10,1},{2,cap[{5,6},{2,3,4}],7}]])],1,2,cap[{5,6},{2,3,4}]] ab[shift[{10,1},(ab[1,cap[{5,6},{2,3,4}],2,cap[{6,7},{8,9,10}]]+ab[10,cap[{5,6},{2,3,4}],2,cap[{6,7},{8,9,1}]]+ab[2,cap[{5,6},{2,3,4}],8,9] ab[10,1,6,7] power[-((4 ab[2,cap[{5,6},{2,3,4}],6,7] ab[6,7,8,9] ab[8,9,10,1] ab[10,1,2,cap[{5,6},{2,3,4}]])/(ab[2,cap[{5,6},{2,3,4}],8,9]^2 ab[6,7,10,1]^2))+power[1-(ab[2,cap[{5,6},{2,3,4}],6,7] ab[8,9,10,1])/(ab[2,cap[{5,6},{2,3,4}],8,9] ab[6,7,10,1])-(ab[6,7,8,9] ab[10,1,2,cap[{5,6},{2,3,4}]])/(ab[2,cap[{5,6},{2,3,4}],8,9] ab[6,7,10,1]),2],1/2])/(2 ab[1,2,cap[{5,6},{2,3,4}],cap[{6,7},{8,9,1}]])],7,8,9])/(ab[shift[{6,7},(ab[6,9,8,cap[{10,1},{2,cap[{5,6},{2,3,4}],7}]]+ab[7,9,8,cap[{10,1},{2,cap[{5,6},{2,3,4}],6}]]+ab[6,7,10,1] ab[8,9,2,cap[{5,6},{2,3,4}]] power[-((4 ab[2,cap[{5,6},{2,3,4}],6,7] ab[6,7,8,9] ab[8,9,10,1] ab[10,1,2,cap[{5,6},{2,3,4}]])/(ab[2,cap[{5,6},{2,3,4}],8,9]^2 ab[6,7,10,1]^2))+power[1-(ab[2,cap[{5,6},{2,3,4}],6,7] ab[8,9,10,1])/(ab[2,cap[{5,6},{2,3,4}],8,9] ab[6,7,10,1])-(ab[6,7,8,9] ab[10,1,2,cap[{5,6},{2,3,4}]])/(ab[2,cap[{5,6},{2,3,4}],8,9] ab[6,7,10,1]),2],1/2])/(2 ab[7,8,9,cap[{10,1},{2,cap[{5,6},{2,3,4}],7}]])],1,8,9] ab[shift[{10,1},(ab[1,cap[{5,6},{2,3,4}],2,cap[{6,7},{8,9,10}]]+ab[10,cap[{5,6},{2,3,4}],2,cap[{6,7},{8,9,1}]]+ab[2,cap[{5,6},{2,3,4}],8,9] ab[10,1,6,7] power[-((4 ab[2,cap[{5,6},{2,3,4}],6,7] ab[6,7,8,9] ab[8,9,10,1] ab[10,1,2,cap[{5,6},{2,3,4}]])/(ab[2,cap[{5,6},{2,3,4}],8,9]^2 ab[6,7,10,1]^2))+power[1-(ab[2,cap[{5,6},{2,3,4}],6,7] ab[8,9,10,1])/(ab[2,cap[{5,6},{2,3,4}],8,9] ab[6,7,10,1])-(ab[6,7,8,9] ab[10,1,2,cap[{5,6},{2,3,4}]])/(ab[2,cap[{5,6},{2,3,4}],8,9] ab[6,7,10,1]),2],1/2])/(2 ab[1,2,cap[{5,6},{2,3,4}],cap[{6,7},{8,9,1}]])],7,2,cap[{5,6},{2,3,4}]]))),-((R[2,3,4,5,6] R[shift[{2,cap[{5,6},{2,3,4}]},(ab[2,7,6,cap[{8,9},{10,1,cap[{5,6},{2,3,4}]}]]+ab[cap[{5,6},{2,3,4}],7,6,cap[{8,9},{10,1,2}]]+ab[2,cap[{5,6},{2,3,4}],8,9] ab[6,7,10,1] power[-((4 ab[2,cap[{5,6},{2,3,4}],6,7] ab[6,7,8,9] ab[8,9,10,1] ab[10,1,2,cap[{5,6},{2,3,4}]])/(ab[2,cap[{5,6},{2,3,4}],8,9]^2 ab[6,7,10,1]^2))+power[1-(ab[2,cap[{5,6},{2,3,4}],6,7] ab[8,9,10,1])/(ab[2,cap[{5,6},{2,3,4}],8,9] ab[6,7,10,1])-(ab[6,7,8,9] ab[10,1,2,cap[{5,6},{2,3,4}]])/(ab[2,cap[{5,6},{2,3,4}],8,9] ab[6,7,10,1]),2],1/2])/(2 ab[cap[{5,6},{2,3,4}],6,7,cap[{8,9},{10,1,cap[{5,6},{2,3,4}]}]])],6,7,8,9] R[shift[{8,9},(ab[8,1,10,cap[{2,cap[{5,6},{2,3,4}]},{6,7,9}]]+ab[9,1,10,cap[{2,cap[{5,6},{2,3,4}]},{6,7,8}]]+ab[8,9,2,cap[{5,6},{2,3,4}]] ab[10,1,6,7] power[-((4 ab[2,cap[{5,6},{2,3,4}],6,7] ab[6,7,8,9] ab[8,9,10,1] ab[10,1,2,cap[{5,6},{2,3,4}]])/(ab[2,cap[{5,6},{2,3,4}],8,9]^2 ab[6,7,10,1]^2))+power[1-(ab[2,cap[{5,6},{2,3,4}],6,7] ab[8,9,10,1])/(ab[2,cap[{5,6},{2,3,4}],8,9] ab[6,7,10,1])-(ab[6,7,8,9] ab[10,1,2,cap[{5,6},{2,3,4}]])/(ab[2,cap[{5,6},{2,3,4}],8,9] ab[6,7,10,1]),2],1/2])/(2 ab[9,10,1,cap[{2,cap[{5,6},{2,3,4}]},{6,7,9}]])],10,1,2,cap[{5,6},{2,3,4}]])/(1-(ab[shift[{2,cap[{5,6},{2,3,4}]},(ab[2,7,6,cap[{8,9},{10,1,cap[{5,6},{2,3,4}]}]]+ab[cap[{5,6},{2,3,4}],7,6,cap[{8,9},{10,1,2}]]+ab[2,cap[{5,6},{2,3,4}],8,9] ab[6,7,10,1] power[-((4 ab[2,cap[{5,6},{2,3,4}],6,7] ab[6,7,8,9] ab[8,9,10,1] ab[10,1,2,cap[{5,6},{2,3,4}]])/(ab[2,cap[{5,6},{2,3,4}],8,9]^2 ab[6,7,10,1]^2))+power[1-(ab[2,cap[{5,6},{2,3,4}],6,7] ab[8,9,10,1])/(ab[2,cap[{5,6},{2,3,4}],8,9] ab[6,7,10,1])-(ab[6,7,8,9] ab[10,1,2,cap[{5,6},{2,3,4}]])/(ab[2,cap[{5,6},{2,3,4}],8,9] ab[6,7,10,1]),2],1/2])/(2 ab[cap[{5,6},{2,3,4}],6,7,cap[{8,9},{10,1,cap[{5,6},{2,3,4}]}]])],9,10,1] ab[shift[{8,9},(ab[8,1,10,cap[{2,cap[{5,6},{2,3,4}]},{6,7,9}]]+ab[9,1,10,cap[{2,cap[{5,6},{2,3,4}]},{6,7,8}]]+ab[8,9,2,cap[{5,6},{2,3,4}]] ab[10,1,6,7] power[-((4 ab[2,cap[{5,6},{2,3,4}],6,7] ab[6,7,8,9] ab[8,9,10,1] ab[10,1,2,cap[{5,6},{2,3,4}]])/(ab[2,cap[{5,6},{2,3,4}],8,9]^2 ab[6,7,10,1]^2))+power[1-(ab[2,cap[{5,6},{2,3,4}],6,7] ab[8,9,10,1])/(ab[2,cap[{5,6},{2,3,4}],8,9] ab[6,7,10,1])-(ab[6,7,8,9] ab[10,1,2,cap[{5,6},{2,3,4}]])/(ab[2,cap[{5,6},{2,3,4}],8,9] ab[6,7,10,1]),2],1/2])/(2 ab[9,10,1,cap[{2,cap[{5,6},{2,3,4}]},{6,7,9}]])],cap[{5,6},{2,3,4}],6,7])/(ab[shift[{2,cap[{5,6},{2,3,4}]},(ab[2,7,6,cap[{8,9},{10,1,cap[{5,6},{2,3,4}]}]]+ab[cap[{5,6},{2,3,4}],7,6,cap[{8,9},{10,1,2}]]+ab[2,cap[{5,6},{2,3,4}],8,9] ab[6,7,10,1] power[-((4 ab[2,cap[{5,6},{2,3,4}],6,7] ab[6,7,8,9] ab[8,9,10,1] ab[10,1,2,cap[{5,6},{2,3,4}]])/(ab[2,cap[{5,6},{2,3,4}],8,9]^2 ab[6,7,10,1]^2))+power[1-(ab[2,cap[{5,6},{2,3,4}],6,7] ab[8,9,10,1])/(ab[2,cap[{5,6},{2,3,4}],8,9] ab[6,7,10,1])-(ab[6,7,8,9] ab[10,1,2,cap[{5,6},{2,3,4}]])/(ab[2,cap[{5,6},{2,3,4}],8,9] ab[6,7,10,1]),2],1/2])/(2 ab[cap[{5,6},{2,3,4}],6,7,cap[{8,9},{10,1,cap[{5,6},{2,3,4}]}]])],9,6,7] ab[shift[{8,9},(ab[8,1,10,cap[{2,cap[{5,6},{2,3,4}]},{6,7,9}]]+ab[9,1,10,cap[{2,cap[{5,6},{2,3,4}]},{6,7,8}]]+ab[8,9,2,cap[{5,6},{2,3,4}]] ab[10,1,6,7] power[-((4 ab[2,cap[{5,6},{2,3,4}],6,7] ab[6,7,8,9] ab[8,9,10,1] ab[10,1,2,cap[{5,6},{2,3,4}]])/(ab[2,cap[{5,6},{2,3,4}],8,9]^2 ab[6,7,10,1]^2))+power[1-(ab[2,cap[{5,6},{2,3,4}],6,7] ab[8,9,10,1])/(ab[2,cap[{5,6},{2,3,4}],8,9] ab[6,7,10,1])-(ab[6,7,8,9] ab[10,1,2,cap[{5,6},{2,3,4}]])/(ab[2,cap[{5,6},{2,3,4}],8,9] ab[6,7,10,1]),2],1/2])/(2 ab[9,10,1,cap[{2,cap[{5,6},{2,3,4}]},{6,7,9}]])],cap[{5,6},{2,3,4}],10,1]))),-((R[2,3,5,6,1] R[shift[{6,7},(ab[6,9,8,cap[{10,1},{cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],7}]]+ab[7,9,8,cap[{10,1},{cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],6}]]+ab[6,7,10,1] ab[8,9,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]])/(ab[6,7,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9])-(ab[8,9,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],6,7])/(ab[6,7,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9]),2],1/2])/(2 ab[7,8,9,cap[{10,1},{cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],7}]])],8,9,10,1] R[shift[{10,1},(ab[1,cap[{5,6},{1,2,3}],cap[{1,2},{3,5,6}],cap[{6,7},{8,9,10}]]+ab[10,cap[{5,6},{1,2,3}],cap[{1,2},{3,5,6}],cap[{6,7},{8,9,1}]]+ab[10,1,6,7] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]])/(ab[6,7,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9])-(ab[8,9,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],6,7])/(ab[6,7,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9]),2],1/2])/(2 ab[1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],cap[{6,7},{8,9,1}]])],cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],6,7])/(1-(ab[shift[{6,7},(ab[6,9,8,cap[{10,1},{cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],7}]]+ab[7,9,8,cap[{10,1},{cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],6}]]+ab[6,7,10,1] ab[8,9,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]])/(ab[6,7,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9])-(ab[8,9,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],6,7])/(ab[6,7,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9]),2],1/2])/(2 ab[7,8,9,cap[{10,1},{cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],7}]])],1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]] ab[shift[{10,1},(ab[1,cap[{5,6},{1,2,3}],cap[{1,2},{3,5,6}],cap[{6,7},{8,9,10}]]+ab[10,cap[{5,6},{1,2,3}],cap[{1,2},{3,5,6}],cap[{6,7},{8,9,1}]]+ab[10,1,6,7] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]])/(ab[6,7,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9])-(ab[8,9,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],6,7])/(ab[6,7,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9]),2],1/2])/(2 ab[1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],cap[{6,7},{8,9,1}]])],7,8,9])/(ab[shift[{6,7},(ab[6,9,8,cap[{10,1},{cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],7}]]+ab[7,9,8,cap[{10,1},{cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],6}]]+ab[6,7,10,1] ab[8,9,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]])/(ab[6,7,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9])-(ab[8,9,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],6,7])/(ab[6,7,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9]),2],1/2])/(2 ab[7,8,9,cap[{10,1},{cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],7}]])],1,8,9] ab[shift[{10,1},(ab[1,cap[{5,6},{1,2,3}],cap[{1,2},{3,5,6}],cap[{6,7},{8,9,10}]]+ab[10,cap[{5,6},{1,2,3}],cap[{1,2},{3,5,6}],cap[{6,7},{8,9,1}]]+ab[10,1,6,7] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]])/(ab[6,7,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9])-(ab[8,9,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],6,7])/(ab[6,7,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9]),2],1/2])/(2 ab[1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],cap[{6,7},{8,9,1}]])],7,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]]))),-((R[2,3,5,6,1] R[shift[{8,9},(ab[8,1,10,cap[{cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]},{6,7,9}]]+ab[9,1,10,cap[{cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]},{6,7,8}]]+ab[8,9,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]] ab[10,1,6,7] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]])/(ab[6,7,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9])-(ab[8,9,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],6,7])/(ab[6,7,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9]),2],1/2])/(2 ab[9,10,1,cap[{cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]},{6,7,9}]])],10,1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]] R[shift[{cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]},(ab[cap[{1,2},{3,5,6}],7,6,cap[{8,9},{10,1,cap[{5,6},{1,2,3}]}]]+ab[cap[{5,6},{1,2,3}],7,6,cap[{8,9},{10,1,cap[{1,2},{3,5,6}]}]]+ab[6,7,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]])/(ab[6,7,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9])-(ab[8,9,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],6,7])/(ab[6,7,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9]),2],1/2])/(2 ab[cap[{5,6},{1,2,3}],6,7,cap[{8,9},{10,1,cap[{5,6},{1,2,3}]}]])],6,7,8,9])/(1-(ab[shift[{8,9},(ab[8,1,10,cap[{cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]},{6,7,9}]]+ab[9,1,10,cap[{cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]},{6,7,8}]]+ab[8,9,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]] ab[10,1,6,7] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]])/(ab[6,7,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9])-(ab[8,9,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],6,7])/(ab[6,7,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9]),2],1/2])/(2 ab[9,10,1,cap[{cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]},{6,7,9}]])],cap[{5,6},{1,2,3}],6,7] ab[shift[{cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]},(ab[cap[{1,2},{3,5,6}],7,6,cap[{8,9},{10,1,cap[{5,6},{1,2,3}]}]]+ab[cap[{5,6},{1,2,3}],7,6,cap[{8,9},{10,1,cap[{1,2},{3,5,6}]}]]+ab[6,7,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]])/(ab[6,7,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9])-(ab[8,9,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],6,7])/(ab[6,7,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9]),2],1/2])/(2 ab[cap[{5,6},{1,2,3}],6,7,cap[{8,9},{10,1,cap[{5,6},{1,2,3}]}]])],9,10,1])/(ab[shift[{8,9},(ab[8,1,10,cap[{cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]},{6,7,9}]]+ab[9,1,10,cap[{cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]},{6,7,8}]]+ab[8,9,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]] ab[10,1,6,7] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]])/(ab[6,7,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9])-(ab[8,9,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],6,7])/(ab[6,7,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9]),2],1/2])/(2 ab[9,10,1,cap[{cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]},{6,7,9}]])],cap[{5,6},{1,2,3}],10,1] ab[shift[{cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]},(ab[cap[{1,2},{3,5,6}],7,6,cap[{8,9},{10,1,cap[{5,6},{1,2,3}]}]]+ab[cap[{5,6},{1,2,3}],7,6,cap[{8,9},{10,1,cap[{1,2},{3,5,6}]}]]+ab[6,7,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}]])/(ab[6,7,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9])-(ab[8,9,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],6,7])/(ab[6,7,10,1] ab[cap[{1,2},{3,5,6}],cap[{5,6},{1,2,3}],8,9]),2],1/2])/(2 ab[cap[{5,6},{1,2,3}],6,7,cap[{8,9},{10,1,cap[{5,6},{1,2,3}]}]])],9,6,7]))),(R[4,5,6,1,2] R[shift[{6,7},(ab[6,9,8,cap[{10,1},{cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],7}]]+ab[7,9,8,cap[{10,1},{cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],6}]]+ab[6,7,10,1] ab[8,9,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]])/(ab[6,7,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9])-(ab[8,9,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],6,7])/(ab[6,7,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9]),2],1/2])/(2 ab[7,8,9,cap[{10,1},{cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],7}]])],8,9,10,1] R[shift[{10,1},(ab[1,cap[{5,6},{4,1,2}],cap[{1,2},{4,5,6}],cap[{6,7},{8,9,10}]]+ab[10,cap[{5,6},{4,1,2}],cap[{1,2},{4,5,6}],cap[{6,7},{8,9,1}]]+ab[10,1,6,7] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]])/(ab[6,7,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9])-(ab[8,9,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],6,7])/(ab[6,7,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9]),2],1/2])/(2 ab[1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],cap[{6,7},{8,9,1}]])],cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],6,7])/(1-(ab[shift[{6,7},(ab[6,9,8,cap[{10,1},{cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],7}]]+ab[7,9,8,cap[{10,1},{cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],6}]]+ab[6,7,10,1] ab[8,9,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]])/(ab[6,7,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9])-(ab[8,9,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],6,7])/(ab[6,7,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9]),2],1/2])/(2 ab[7,8,9,cap[{10,1},{cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],7}]])],1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]] ab[shift[{10,1},(ab[1,cap[{5,6},{4,1,2}],cap[{1,2},{4,5,6}],cap[{6,7},{8,9,10}]]+ab[10,cap[{5,6},{4,1,2}],cap[{1,2},{4,5,6}],cap[{6,7},{8,9,1}]]+ab[10,1,6,7] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]])/(ab[6,7,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9])-(ab[8,9,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],6,7])/(ab[6,7,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9]),2],1/2])/(2 ab[1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],cap[{6,7},{8,9,1}]])],7,8,9])/(ab[shift[{6,7},(ab[6,9,8,cap[{10,1},{cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],7}]]+ab[7,9,8,cap[{10,1},{cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],6}]]+ab[6,7,10,1] ab[8,9,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]])/(ab[6,7,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9])-(ab[8,9,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],6,7])/(ab[6,7,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9]),2],1/2])/(2 ab[7,8,9,cap[{10,1},{cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],7}]])],1,8,9] ab[shift[{10,1},(ab[1,cap[{5,6},{4,1,2}],cap[{1,2},{4,5,6}],cap[{6,7},{8,9,10}]]+ab[10,cap[{5,6},{4,1,2}],cap[{1,2},{4,5,6}],cap[{6,7},{8,9,1}]]+ab[10,1,6,7] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]])/(ab[6,7,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9])-(ab[8,9,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],6,7])/(ab[6,7,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9]),2],1/2])/(2 ab[1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],cap[{6,7},{8,9,1}]])],7,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]])),(R[4,5,6,1,2] R[shift[{8,9},(ab[8,1,10,cap[{cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]},{6,7,9}]]+ab[9,1,10,cap[{cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]},{6,7,8}]]+ab[8,9,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]] ab[10,1,6,7] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]])/(ab[6,7,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9])-(ab[8,9,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],6,7])/(ab[6,7,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9]),2],1/2])/(2 ab[9,10,1,cap[{cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]},{6,7,9}]])],10,1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]] R[shift[{cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]},(ab[cap[{1,2},{4,5,6}],7,6,cap[{8,9},{10,1,cap[{5,6},{4,1,2}]}]]+ab[cap[{5,6},{4,1,2}],7,6,cap[{8,9},{10,1,cap[{1,2},{4,5,6}]}]]+ab[6,7,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]])/(ab[6,7,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9])-(ab[8,9,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],6,7])/(ab[6,7,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9]),2],1/2])/(2 ab[cap[{5,6},{4,1,2}],6,7,cap[{8,9},{10,1,cap[{5,6},{4,1,2}]}]])],6,7,8,9])/(1-(ab[shift[{8,9},(ab[8,1,10,cap[{cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]},{6,7,9}]]+ab[9,1,10,cap[{cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]},{6,7,8}]]+ab[8,9,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]] ab[10,1,6,7] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]])/(ab[6,7,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9])-(ab[8,9,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],6,7])/(ab[6,7,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9]),2],1/2])/(2 ab[9,10,1,cap[{cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]},{6,7,9}]])],cap[{5,6},{4,1,2}],6,7] ab[shift[{cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]},(ab[cap[{1,2},{4,5,6}],7,6,cap[{8,9},{10,1,cap[{5,6},{4,1,2}]}]]+ab[cap[{5,6},{4,1,2}],7,6,cap[{8,9},{10,1,cap[{1,2},{4,5,6}]}]]+ab[6,7,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]])/(ab[6,7,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9])-(ab[8,9,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],6,7])/(ab[6,7,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9]),2],1/2])/(2 ab[cap[{5,6},{4,1,2}],6,7,cap[{8,9},{10,1,cap[{5,6},{4,1,2}]}]])],9,10,1])/(ab[shift[{8,9},(ab[8,1,10,cap[{cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]},{6,7,9}]]+ab[9,1,10,cap[{cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]},{6,7,8}]]+ab[8,9,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]] ab[10,1,6,7] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]])/(ab[6,7,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9])-(ab[8,9,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],6,7])/(ab[6,7,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9]),2],1/2])/(2 ab[9,10,1,cap[{cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]},{6,7,9}]])],cap[{5,6},{4,1,2}],10,1] ab[shift[{cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]},(ab[cap[{1,2},{4,5,6}],7,6,cap[{8,9},{10,1,cap[{5,6},{4,1,2}]}]]+ab[cap[{5,6},{4,1,2}],7,6,cap[{8,9},{10,1,cap[{1,2},{4,5,6}]}]]+ab[6,7,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}]])/(ab[6,7,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9])-(ab[8,9,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],6,7])/(ab[6,7,10,1] ab[cap[{1,2},{4,5,6}],cap[{5,6},{4,1,2}],8,9]),2],1/2])/(2 ab[cap[{5,6},{4,1,2}],6,7,cap[{8,9},{10,1,cap[{5,6},{4,1,2}]}]])],9,6,7])),(R[4,5,1,2,3] R[shift[{6,7},(ab[6,9,8,cap[{10,1},{cap[{1,2},{3,4,5}],5,7}]]+ab[7,9,8,cap[{10,1},{cap[{1,2},{3,4,5}],5,6}]]+ab[6,7,10,1] ab[8,9,cap[{1,2},{3,4,5}],5] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{3,4,5}],5] ab[cap[{1,2},{3,4,5}],5,6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{3,4,5}],5,8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{3,4,5}],5])/(ab[6,7,10,1] ab[cap[{1,2},{3,4,5}],5,8,9])-(ab[8,9,10,1] ab[cap[{1,2},{3,4,5}],5,6,7])/(ab[6,7,10,1] ab[cap[{1,2},{3,4,5}],5,8,9]),2],1/2])/(2 ab[7,8,9,cap[{10,1},{cap[{1,2},{3,4,5}],5,7}]])],8,9,10,1] R[shift[{10,1},(ab[1,5,cap[{1,2},{3,4,5}],cap[{6,7},{8,9,10}]]+ab[10,5,cap[{1,2},{3,4,5}],cap[{6,7},{8,9,1}]]+ab[10,1,6,7] ab[cap[{1,2},{3,4,5}],5,8,9] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{3,4,5}],5] ab[cap[{1,2},{3,4,5}],5,6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{3,4,5}],5,8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{3,4,5}],5])/(ab[6,7,10,1] ab[cap[{1,2},{3,4,5}],5,8,9])-(ab[8,9,10,1] ab[cap[{1,2},{3,4,5}],5,6,7])/(ab[6,7,10,1] ab[cap[{1,2},{3,4,5}],5,8,9]),2],1/2])/(2 ab[1,cap[{1,2},{3,4,5}],5,cap[{6,7},{8,9,1}]])],cap[{1,2},{3,4,5}],5,6,7])/(1-(ab[shift[{6,7},(ab[6,9,8,cap[{10,1},{cap[{1,2},{3,4,5}],5,7}]]+ab[7,9,8,cap[{10,1},{cap[{1,2},{3,4,5}],5,6}]]+ab[6,7,10,1] ab[8,9,cap[{1,2},{3,4,5}],5] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{3,4,5}],5] ab[cap[{1,2},{3,4,5}],5,6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{3,4,5}],5,8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{3,4,5}],5])/(ab[6,7,10,1] ab[cap[{1,2},{3,4,5}],5,8,9])-(ab[8,9,10,1] ab[cap[{1,2},{3,4,5}],5,6,7])/(ab[6,7,10,1] ab[cap[{1,2},{3,4,5}],5,8,9]),2],1/2])/(2 ab[7,8,9,cap[{10,1},{cap[{1,2},{3,4,5}],5,7}]])],1,cap[{1,2},{3,4,5}],5] ab[shift[{10,1},(ab[1,5,cap[{1,2},{3,4,5}],cap[{6,7},{8,9,10}]]+ab[10,5,cap[{1,2},{3,4,5}],cap[{6,7},{8,9,1}]]+ab[10,1,6,7] ab[cap[{1,2},{3,4,5}],5,8,9] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{3,4,5}],5] ab[cap[{1,2},{3,4,5}],5,6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{3,4,5}],5,8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{3,4,5}],5])/(ab[6,7,10,1] ab[cap[{1,2},{3,4,5}],5,8,9])-(ab[8,9,10,1] ab[cap[{1,2},{3,4,5}],5,6,7])/(ab[6,7,10,1] ab[cap[{1,2},{3,4,5}],5,8,9]),2],1/2])/(2 ab[1,cap[{1,2},{3,4,5}],5,cap[{6,7},{8,9,1}]])],7,8,9])/(ab[shift[{6,7},(ab[6,9,8,cap[{10,1},{cap[{1,2},{3,4,5}],5,7}]]+ab[7,9,8,cap[{10,1},{cap[{1,2},{3,4,5}],5,6}]]+ab[6,7,10,1] ab[8,9,cap[{1,2},{3,4,5}],5] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{3,4,5}],5] ab[cap[{1,2},{3,4,5}],5,6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{3,4,5}],5,8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{3,4,5}],5])/(ab[6,7,10,1] ab[cap[{1,2},{3,4,5}],5,8,9])-(ab[8,9,10,1] ab[cap[{1,2},{3,4,5}],5,6,7])/(ab[6,7,10,1] ab[cap[{1,2},{3,4,5}],5,8,9]),2],1/2])/(2 ab[7,8,9,cap[{10,1},{cap[{1,2},{3,4,5}],5,7}]])],1,8,9] ab[shift[{10,1},(ab[1,5,cap[{1,2},{3,4,5}],cap[{6,7},{8,9,10}]]+ab[10,5,cap[{1,2},{3,4,5}],cap[{6,7},{8,9,1}]]+ab[10,1,6,7] ab[cap[{1,2},{3,4,5}],5,8,9] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{3,4,5}],5] ab[cap[{1,2},{3,4,5}],5,6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{3,4,5}],5,8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{3,4,5}],5])/(ab[6,7,10,1] ab[cap[{1,2},{3,4,5}],5,8,9])-(ab[8,9,10,1] ab[cap[{1,2},{3,4,5}],5,6,7])/(ab[6,7,10,1] ab[cap[{1,2},{3,4,5}],5,8,9]),2],1/2])/(2 ab[1,cap[{1,2},{3,4,5}],5,cap[{6,7},{8,9,1}]])],7,cap[{1,2},{3,4,5}],5])),(R[4,5,1,2,3] R[shift[{8,9},(ab[8,1,10,cap[{cap[{1,2},{3,4,5}],5},{6,7,9}]]+ab[9,1,10,cap[{cap[{1,2},{3,4,5}],5},{6,7,8}]]+ab[8,9,cap[{1,2},{3,4,5}],5] ab[10,1,6,7] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{3,4,5}],5] ab[cap[{1,2},{3,4,5}],5,6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{3,4,5}],5,8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{3,4,5}],5])/(ab[6,7,10,1] ab[cap[{1,2},{3,4,5}],5,8,9])-(ab[8,9,10,1] ab[cap[{1,2},{3,4,5}],5,6,7])/(ab[6,7,10,1] ab[cap[{1,2},{3,4,5}],5,8,9]),2],1/2])/(2 ab[9,10,1,cap[{cap[{1,2},{3,4,5}],5},{6,7,9}]])],10,1,cap[{1,2},{3,4,5}],5] R[shift[{cap[{1,2},{3,4,5}],5},(ab[5,7,6,cap[{8,9},{10,1,cap[{1,2},{3,4,5}]}]]+ab[cap[{1,2},{3,4,5}],7,6,cap[{8,9},{10,1,5}]]+ab[6,7,10,1] ab[cap[{1,2},{3,4,5}],5,8,9] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{3,4,5}],5] ab[cap[{1,2},{3,4,5}],5,6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{3,4,5}],5,8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{3,4,5}],5])/(ab[6,7,10,1] ab[cap[{1,2},{3,4,5}],5,8,9])-(ab[8,9,10,1] ab[cap[{1,2},{3,4,5}],5,6,7])/(ab[6,7,10,1] ab[cap[{1,2},{3,4,5}],5,8,9]),2],1/2])/(2 ab[5,6,7,cap[{8,9},{10,1,5}]])],6,7,8,9])/(1-(ab[shift[{8,9},(ab[8,1,10,cap[{cap[{1,2},{3,4,5}],5},{6,7,9}]]+ab[9,1,10,cap[{cap[{1,2},{3,4,5}],5},{6,7,8}]]+ab[8,9,cap[{1,2},{3,4,5}],5] ab[10,1,6,7] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{3,4,5}],5] ab[cap[{1,2},{3,4,5}],5,6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{3,4,5}],5,8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{3,4,5}],5])/(ab[6,7,10,1] ab[cap[{1,2},{3,4,5}],5,8,9])-(ab[8,9,10,1] ab[cap[{1,2},{3,4,5}],5,6,7])/(ab[6,7,10,1] ab[cap[{1,2},{3,4,5}],5,8,9]),2],1/2])/(2 ab[9,10,1,cap[{cap[{1,2},{3,4,5}],5},{6,7,9}]])],5,6,7] ab[shift[{cap[{1,2},{3,4,5}],5},(ab[5,7,6,cap[{8,9},{10,1,cap[{1,2},{3,4,5}]}]]+ab[cap[{1,2},{3,4,5}],7,6,cap[{8,9},{10,1,5}]]+ab[6,7,10,1] ab[cap[{1,2},{3,4,5}],5,8,9] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{3,4,5}],5] ab[cap[{1,2},{3,4,5}],5,6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{3,4,5}],5,8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{3,4,5}],5])/(ab[6,7,10,1] ab[cap[{1,2},{3,4,5}],5,8,9])-(ab[8,9,10,1] ab[cap[{1,2},{3,4,5}],5,6,7])/(ab[6,7,10,1] ab[cap[{1,2},{3,4,5}],5,8,9]),2],1/2])/(2 ab[5,6,7,cap[{8,9},{10,1,5}]])],9,10,1])/(ab[shift[{8,9},(ab[8,1,10,cap[{cap[{1,2},{3,4,5}],5},{6,7,9}]]+ab[9,1,10,cap[{cap[{1,2},{3,4,5}],5},{6,7,8}]]+ab[8,9,cap[{1,2},{3,4,5}],5] ab[10,1,6,7] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{3,4,5}],5] ab[cap[{1,2},{3,4,5}],5,6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{3,4,5}],5,8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{3,4,5}],5])/(ab[6,7,10,1] ab[cap[{1,2},{3,4,5}],5,8,9])-(ab[8,9,10,1] ab[cap[{1,2},{3,4,5}],5,6,7])/(ab[6,7,10,1] ab[cap[{1,2},{3,4,5}],5,8,9]),2],1/2])/(2 ab[9,10,1,cap[{cap[{1,2},{3,4,5}],5},{6,7,9}]])],5,10,1] ab[shift[{cap[{1,2},{3,4,5}],5},(ab[5,7,6,cap[{8,9},{10,1,cap[{1,2},{3,4,5}]}]]+ab[cap[{1,2},{3,4,5}],7,6,cap[{8,9},{10,1,5}]]+ab[6,7,10,1] ab[cap[{1,2},{3,4,5}],5,8,9] power[-((4 ab[6,7,8,9] ab[8,9,10,1] ab[10,1,cap[{1,2},{3,4,5}],5] ab[cap[{1,2},{3,4,5}],5,6,7])/(ab[6,7,10,1]^2 ab[cap[{1,2},{3,4,5}],5,8,9]^2))+power[1-(ab[6,7,8,9] ab[10,1,cap[{1,2},{3,4,5}],5])/(ab[6,7,10,1] ab[cap[{1,2},{3,4,5}],5,8,9])-(ab[8,9,10,1] ab[cap[{1,2},{3,4,5}],5,6,7])/(ab[6,7,10,1] ab[cap[{1,2},{3,4,5}],5,8,9]),2],1/2])/(2 ab[5,6,7,cap[{8,9},{10,1,5}]])],9,6,7])),-((R[7,8,9,10,1] R[shift[{1,2},(ab[1,4,3,cap[{5,6},{7,cap[{10,1},{7,8,9}],2}]]+ab[2,4,3,cap[{5,6},{7,cap[{10,1},{7,8,9}],1}]]+ab[1,2,5,6] ab[3,4,7,cap[{10,1},{7,8,9}]] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,7,cap[{10,1},{7,8,9}]] ab[7,cap[{10,1},{7,8,9}],1,2])/(ab[1,2,5,6]^2 ab[7,cap[{10,1},{7,8,9}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,7,cap[{10,1},{7,8,9}]])/(ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4])-(ab[3,4,5,6] ab[7,cap[{10,1},{7,8,9}],1,2])/(ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4]),2],1/2])/(2 ab[2,3,4,cap[{5,6},{7,cap[{10,1},{7,8,9}],2}]])],3,4,5,6] R[shift[{5,6},(ab[5,cap[{10,1},{7,8,9}],7,cap[{1,2},{3,4,6}]]+ab[6,cap[{10,1},{7,8,9}],7,cap[{1,2},{3,4,5}]]+ab[5,6,1,2] ab[7,cap[{10,1},{7,8,9}],3,4] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,7,cap[{10,1},{7,8,9}]] ab[7,cap[{10,1},{7,8,9}],1,2])/(ab[1,2,5,6]^2 ab[7,cap[{10,1},{7,8,9}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,7,cap[{10,1},{7,8,9}]])/(ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4])-(ab[3,4,5,6] ab[7,cap[{10,1},{7,8,9}],1,2])/(ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4]),2],1/2])/(2 ab[6,7,cap[{10,1},{7,8,9}],cap[{1,2},{3,4,6}]])],7,cap[{10,1},{7,8,9}],1,2])/(1-(ab[shift[{1,2},(ab[1,4,3,cap[{5,6},{7,cap[{10,1},{7,8,9}],2}]]+ab[2,4,3,cap[{5,6},{7,cap[{10,1},{7,8,9}],1}]]+ab[1,2,5,6] ab[3,4,7,cap[{10,1},{7,8,9}]] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,7,cap[{10,1},{7,8,9}]] ab[7,cap[{10,1},{7,8,9}],1,2])/(ab[1,2,5,6]^2 ab[7,cap[{10,1},{7,8,9}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,7,cap[{10,1},{7,8,9}]])/(ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4])-(ab[3,4,5,6] ab[7,cap[{10,1},{7,8,9}],1,2])/(ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4]),2],1/2])/(2 ab[2,3,4,cap[{5,6},{7,cap[{10,1},{7,8,9}],2}]])],6,7,cap[{10,1},{7,8,9}]] ab[shift[{5,6},(ab[5,cap[{10,1},{7,8,9}],7,cap[{1,2},{3,4,6}]]+ab[6,cap[{10,1},{7,8,9}],7,cap[{1,2},{3,4,5}]]+ab[5,6,1,2] ab[7,cap[{10,1},{7,8,9}],3,4] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,7,cap[{10,1},{7,8,9}]] ab[7,cap[{10,1},{7,8,9}],1,2])/(ab[1,2,5,6]^2 ab[7,cap[{10,1},{7,8,9}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,7,cap[{10,1},{7,8,9}]])/(ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4])-(ab[3,4,5,6] ab[7,cap[{10,1},{7,8,9}],1,2])/(ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4]),2],1/2])/(2 ab[6,7,cap[{10,1},{7,8,9}],cap[{1,2},{3,4,6}]])],2,3,4])/(ab[shift[{1,2},(ab[1,4,3,cap[{5,6},{7,cap[{10,1},{7,8,9}],2}]]+ab[2,4,3,cap[{5,6},{7,cap[{10,1},{7,8,9}],1}]]+ab[1,2,5,6] ab[3,4,7,cap[{10,1},{7,8,9}]] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,7,cap[{10,1},{7,8,9}]] ab[7,cap[{10,1},{7,8,9}],1,2])/(ab[1,2,5,6]^2 ab[7,cap[{10,1},{7,8,9}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,7,cap[{10,1},{7,8,9}]])/(ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4])-(ab[3,4,5,6] ab[7,cap[{10,1},{7,8,9}],1,2])/(ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4]),2],1/2])/(2 ab[2,3,4,cap[{5,6},{7,cap[{10,1},{7,8,9}],2}]])],6,3,4] ab[shift[{5,6},(ab[5,cap[{10,1},{7,8,9}],7,cap[{1,2},{3,4,6}]]+ab[6,cap[{10,1},{7,8,9}],7,cap[{1,2},{3,4,5}]]+ab[5,6,1,2] ab[7,cap[{10,1},{7,8,9}],3,4] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,7,cap[{10,1},{7,8,9}]] ab[7,cap[{10,1},{7,8,9}],1,2])/(ab[1,2,5,6]^2 ab[7,cap[{10,1},{7,8,9}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,7,cap[{10,1},{7,8,9}]])/(ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4])-(ab[3,4,5,6] ab[7,cap[{10,1},{7,8,9}],1,2])/(ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4]),2],1/2])/(2 ab[6,7,cap[{10,1},{7,8,9}],cap[{1,2},{3,4,6}]])],2,7,cap[{10,1},{7,8,9}]]))),-((R[7,8,9,10,1] R[shift[{3,4},(ab[3,6,5,cap[{7,cap[{10,1},{7,8,9}]},{1,2,4}]]+ab[4,6,5,cap[{7,cap[{10,1},{7,8,9}]},{1,2,3}]]+ab[3,4,7,cap[{10,1},{7,8,9}]] ab[5,6,1,2] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,7,cap[{10,1},{7,8,9}]] ab[7,cap[{10,1},{7,8,9}],1,2])/(ab[1,2,5,6]^2 ab[7,cap[{10,1},{7,8,9}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,7,cap[{10,1},{7,8,9}]])/(ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4])-(ab[3,4,5,6] ab[7,cap[{10,1},{7,8,9}],1,2])/(ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4]),2],1/2])/(2 ab[4,5,6,cap[{7,cap[{10,1},{7,8,9}]},{1,2,4}]])],5,6,7,cap[{10,1},{7,8,9}]] R[shift[{7,cap[{10,1},{7,8,9}]},(ab[7,2,1,cap[{3,4},{5,6,cap[{10,1},{7,8,9}]}]]+ab[cap[{10,1},{7,8,9}],2,1,cap[{3,4},{5,6,7}]]+ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,7,cap[{10,1},{7,8,9}]] ab[7,cap[{10,1},{7,8,9}],1,2])/(ab[1,2,5,6]^2 ab[7,cap[{10,1},{7,8,9}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,7,cap[{10,1},{7,8,9}]])/(ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4])-(ab[3,4,5,6] ab[7,cap[{10,1},{7,8,9}],1,2])/(ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4]),2],1/2])/(2 ab[cap[{10,1},{7,8,9}],1,2,cap[{3,4},{5,6,cap[{10,1},{7,8,9}]}]])],1,2,3,4])/(1-(ab[shift[{3,4},(ab[3,6,5,cap[{7,cap[{10,1},{7,8,9}]},{1,2,4}]]+ab[4,6,5,cap[{7,cap[{10,1},{7,8,9}]},{1,2,3}]]+ab[3,4,7,cap[{10,1},{7,8,9}]] ab[5,6,1,2] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,7,cap[{10,1},{7,8,9}]] ab[7,cap[{10,1},{7,8,9}],1,2])/(ab[1,2,5,6]^2 ab[7,cap[{10,1},{7,8,9}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,7,cap[{10,1},{7,8,9}]])/(ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4])-(ab[3,4,5,6] ab[7,cap[{10,1},{7,8,9}],1,2])/(ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4]),2],1/2])/(2 ab[4,5,6,cap[{7,cap[{10,1},{7,8,9}]},{1,2,4}]])],cap[{10,1},{7,8,9}],1,2] ab[shift[{7,cap[{10,1},{7,8,9}]},(ab[7,2,1,cap[{3,4},{5,6,cap[{10,1},{7,8,9}]}]]+ab[cap[{10,1},{7,8,9}],2,1,cap[{3,4},{5,6,7}]]+ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,7,cap[{10,1},{7,8,9}]] ab[7,cap[{10,1},{7,8,9}],1,2])/(ab[1,2,5,6]^2 ab[7,cap[{10,1},{7,8,9}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,7,cap[{10,1},{7,8,9}]])/(ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4])-(ab[3,4,5,6] ab[7,cap[{10,1},{7,8,9}],1,2])/(ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4]),2],1/2])/(2 ab[cap[{10,1},{7,8,9}],1,2,cap[{3,4},{5,6,cap[{10,1},{7,8,9}]}]])],4,5,6])/(ab[shift[{3,4},(ab[3,6,5,cap[{7,cap[{10,1},{7,8,9}]},{1,2,4}]]+ab[4,6,5,cap[{7,cap[{10,1},{7,8,9}]},{1,2,3}]]+ab[3,4,7,cap[{10,1},{7,8,9}]] ab[5,6,1,2] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,7,cap[{10,1},{7,8,9}]] ab[7,cap[{10,1},{7,8,9}],1,2])/(ab[1,2,5,6]^2 ab[7,cap[{10,1},{7,8,9}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,7,cap[{10,1},{7,8,9}]])/(ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4])-(ab[3,4,5,6] ab[7,cap[{10,1},{7,8,9}],1,2])/(ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4]),2],1/2])/(2 ab[4,5,6,cap[{7,cap[{10,1},{7,8,9}]},{1,2,4}]])],cap[{10,1},{7,8,9}],5,6] ab[shift[{7,cap[{10,1},{7,8,9}]},(ab[7,2,1,cap[{3,4},{5,6,cap[{10,1},{7,8,9}]}]]+ab[cap[{10,1},{7,8,9}],2,1,cap[{3,4},{5,6,7}]]+ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,7,cap[{10,1},{7,8,9}]] ab[7,cap[{10,1},{7,8,9}],1,2])/(ab[1,2,5,6]^2 ab[7,cap[{10,1},{7,8,9}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,7,cap[{10,1},{7,8,9}]])/(ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4])-(ab[3,4,5,6] ab[7,cap[{10,1},{7,8,9}],1,2])/(ab[1,2,5,6] ab[7,cap[{10,1},{7,8,9}],3,4]),2],1/2])/(2 ab[cap[{10,1},{7,8,9}],1,2,cap[{3,4},{5,6,cap[{10,1},{7,8,9}]}]])],4,1,2]))),-((R[7,8,10,1,6] R[shift[{1,2},(ab[1,4,3,cap[{5,6},{cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],2}]]+ab[2,4,3,cap[{5,6},{cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1}]]+ab[1,2,5,6] ab[3,4,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]])/(ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4])-(ab[3,4,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4]),2],1/2])/(2 ab[2,3,4,cap[{5,6},{cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],2}]])],3,4,5,6] R[shift[{5,6},(ab[5,cap[{10,1},{6,7,8}],cap[{6,7},{8,10,1}],cap[{1,2},{3,4,6}]]+ab[6,cap[{10,1},{6,7,8}],cap[{6,7},{8,10,1}],cap[{1,2},{3,4,5}]]+ab[5,6,1,2] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]])/(ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4])-(ab[3,4,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4]),2],1/2])/(2 ab[6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],cap[{1,2},{3,4,6}]])],cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(1-(ab[shift[{1,2},(ab[1,4,3,cap[{5,6},{cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],2}]]+ab[2,4,3,cap[{5,6},{cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1}]]+ab[1,2,5,6] ab[3,4,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]])/(ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4])-(ab[3,4,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4]),2],1/2])/(2 ab[2,3,4,cap[{5,6},{cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],2}]])],6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]] ab[shift[{5,6},(ab[5,cap[{10,1},{6,7,8}],cap[{6,7},{8,10,1}],cap[{1,2},{3,4,6}]]+ab[6,cap[{10,1},{6,7,8}],cap[{6,7},{8,10,1}],cap[{1,2},{3,4,5}]]+ab[5,6,1,2] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]])/(ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4])-(ab[3,4,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4]),2],1/2])/(2 ab[6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],cap[{1,2},{3,4,6}]])],2,3,4])/(ab[shift[{1,2},(ab[1,4,3,cap[{5,6},{cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],2}]]+ab[2,4,3,cap[{5,6},{cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1}]]+ab[1,2,5,6] ab[3,4,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]])/(ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4])-(ab[3,4,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4]),2],1/2])/(2 ab[2,3,4,cap[{5,6},{cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],2}]])],6,3,4] ab[shift[{5,6},(ab[5,cap[{10,1},{6,7,8}],cap[{6,7},{8,10,1}],cap[{1,2},{3,4,6}]]+ab[6,cap[{10,1},{6,7,8}],cap[{6,7},{8,10,1}],cap[{1,2},{3,4,5}]]+ab[5,6,1,2] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]])/(ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4])-(ab[3,4,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4]),2],1/2])/(2 ab[6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],cap[{1,2},{3,4,6}]])],2,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]]))),-((R[7,8,10,1,6] R[shift[{3,4},(ab[3,6,5,cap[{cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]},{1,2,4}]]+ab[4,6,5,cap[{cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]},{1,2,3}]]+ab[3,4,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]] ab[5,6,1,2] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]])/(ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4])-(ab[3,4,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4]),2],1/2])/(2 ab[4,5,6,cap[{cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]},{1,2,4}]])],5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]] R[shift[{cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]},(ab[cap[{6,7},{8,10,1}],2,1,cap[{3,4},{5,6,cap[{10,1},{6,7,8}]}]]+ab[cap[{10,1},{6,7,8}],2,1,cap[{3,4},{5,6,cap[{6,7},{8,10,1}]}]]+ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]])/(ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4])-(ab[3,4,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4]),2],1/2])/(2 ab[cap[{10,1},{6,7,8}],1,2,cap[{3,4},{5,6,cap[{10,1},{6,7,8}]}]])],1,2,3,4])/(1-(ab[shift[{3,4},(ab[3,6,5,cap[{cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]},{1,2,4}]]+ab[4,6,5,cap[{cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]},{1,2,3}]]+ab[3,4,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]] ab[5,6,1,2] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]])/(ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4])-(ab[3,4,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4]),2],1/2])/(2 ab[4,5,6,cap[{cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]},{1,2,4}]])],cap[{10,1},{6,7,8}],1,2] ab[shift[{cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]},(ab[cap[{6,7},{8,10,1}],2,1,cap[{3,4},{5,6,cap[{10,1},{6,7,8}]}]]+ab[cap[{10,1},{6,7,8}],2,1,cap[{3,4},{5,6,cap[{6,7},{8,10,1}]}]]+ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]])/(ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4])-(ab[3,4,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4]),2],1/2])/(2 ab[cap[{10,1},{6,7,8}],1,2,cap[{3,4},{5,6,cap[{10,1},{6,7,8}]}]])],4,5,6])/(ab[shift[{3,4},(ab[3,6,5,cap[{cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]},{1,2,4}]]+ab[4,6,5,cap[{cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]},{1,2,3}]]+ab[3,4,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]] ab[5,6,1,2] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]])/(ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4])-(ab[3,4,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4]),2],1/2])/(2 ab[4,5,6,cap[{cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]},{1,2,4}]])],cap[{10,1},{6,7,8}],5,6] ab[shift[{cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]},(ab[cap[{6,7},{8,10,1}],2,1,cap[{3,4},{5,6,cap[{10,1},{6,7,8}]}]]+ab[cap[{10,1},{6,7,8}],2,1,cap[{3,4},{5,6,cap[{6,7},{8,10,1}]}]]+ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}]])/(ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4])-(ab[3,4,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],1,2])/(ab[1,2,5,6] ab[cap[{6,7},{8,10,1}],cap[{10,1},{6,7,8}],3,4]),2],1/2])/(2 ab[cap[{10,1},{6,7,8}],1,2,cap[{3,4},{5,6,cap[{10,1},{6,7,8}]}]])],4,1,2]))),(R[9,10,1,6,7] R[shift[{1,2},(ab[1,4,3,cap[{5,6},{cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],2}]]+ab[2,4,3,cap[{5,6},{cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1}]]+ab[1,2,5,6] ab[3,4,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]])/(ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4])-(ab[3,4,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4]),2],1/2])/(2 ab[2,3,4,cap[{5,6},{cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],2}]])],3,4,5,6] R[shift[{5,6},(ab[5,cap[{10,1},{9,6,7}],cap[{6,7},{9,10,1}],cap[{1,2},{3,4,6}]]+ab[6,cap[{10,1},{9,6,7}],cap[{6,7},{9,10,1}],cap[{1,2},{3,4,5}]]+ab[5,6,1,2] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]])/(ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4])-(ab[3,4,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4]),2],1/2])/(2 ab[6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],cap[{1,2},{3,4,6}]])],cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(1-(ab[shift[{1,2},(ab[1,4,3,cap[{5,6},{cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],2}]]+ab[2,4,3,cap[{5,6},{cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1}]]+ab[1,2,5,6] ab[3,4,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]])/(ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4])-(ab[3,4,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4]),2],1/2])/(2 ab[2,3,4,cap[{5,6},{cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],2}]])],6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]] ab[shift[{5,6},(ab[5,cap[{10,1},{9,6,7}],cap[{6,7},{9,10,1}],cap[{1,2},{3,4,6}]]+ab[6,cap[{10,1},{9,6,7}],cap[{6,7},{9,10,1}],cap[{1,2},{3,4,5}]]+ab[5,6,1,2] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]])/(ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4])-(ab[3,4,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4]),2],1/2])/(2 ab[6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],cap[{1,2},{3,4,6}]])],2,3,4])/(ab[shift[{1,2},(ab[1,4,3,cap[{5,6},{cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],2}]]+ab[2,4,3,cap[{5,6},{cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1}]]+ab[1,2,5,6] ab[3,4,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]])/(ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4])-(ab[3,4,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4]),2],1/2])/(2 ab[2,3,4,cap[{5,6},{cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],2}]])],6,3,4] ab[shift[{5,6},(ab[5,cap[{10,1},{9,6,7}],cap[{6,7},{9,10,1}],cap[{1,2},{3,4,6}]]+ab[6,cap[{10,1},{9,6,7}],cap[{6,7},{9,10,1}],cap[{1,2},{3,4,5}]]+ab[5,6,1,2] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]])/(ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4])-(ab[3,4,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4]),2],1/2])/(2 ab[6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],cap[{1,2},{3,4,6}]])],2,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]])),(R[9,10,1,6,7] R[shift[{3,4},(ab[3,6,5,cap[{cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]},{1,2,4}]]+ab[4,6,5,cap[{cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]},{1,2,3}]]+ab[3,4,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]] ab[5,6,1,2] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]])/(ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4])-(ab[3,4,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4]),2],1/2])/(2 ab[4,5,6,cap[{cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]},{1,2,4}]])],5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]] R[shift[{cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]},(ab[cap[{6,7},{9,10,1}],2,1,cap[{3,4},{5,6,cap[{10,1},{9,6,7}]}]]+ab[cap[{10,1},{9,6,7}],2,1,cap[{3,4},{5,6,cap[{6,7},{9,10,1}]}]]+ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]])/(ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4])-(ab[3,4,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4]),2],1/2])/(2 ab[cap[{10,1},{9,6,7}],1,2,cap[{3,4},{5,6,cap[{10,1},{9,6,7}]}]])],1,2,3,4])/(1-(ab[shift[{3,4},(ab[3,6,5,cap[{cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]},{1,2,4}]]+ab[4,6,5,cap[{cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]},{1,2,3}]]+ab[3,4,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]] ab[5,6,1,2] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]])/(ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4])-(ab[3,4,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4]),2],1/2])/(2 ab[4,5,6,cap[{cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]},{1,2,4}]])],cap[{10,1},{9,6,7}],1,2] ab[shift[{cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]},(ab[cap[{6,7},{9,10,1}],2,1,cap[{3,4},{5,6,cap[{10,1},{9,6,7}]}]]+ab[cap[{10,1},{9,6,7}],2,1,cap[{3,4},{5,6,cap[{6,7},{9,10,1}]}]]+ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]])/(ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4])-(ab[3,4,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4]),2],1/2])/(2 ab[cap[{10,1},{9,6,7}],1,2,cap[{3,4},{5,6,cap[{10,1},{9,6,7}]}]])],4,5,6])/(ab[shift[{3,4},(ab[3,6,5,cap[{cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]},{1,2,4}]]+ab[4,6,5,cap[{cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]},{1,2,3}]]+ab[3,4,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]] ab[5,6,1,2] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]])/(ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4])-(ab[3,4,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4]),2],1/2])/(2 ab[4,5,6,cap[{cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]},{1,2,4}]])],cap[{10,1},{9,6,7}],5,6] ab[shift[{cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]},(ab[cap[{6,7},{9,10,1}],2,1,cap[{3,4},{5,6,cap[{10,1},{9,6,7}]}]]+ab[cap[{10,1},{9,6,7}],2,1,cap[{3,4},{5,6,cap[{6,7},{9,10,1}]}]]+ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}]])/(ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4])-(ab[3,4,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],1,2])/(ab[1,2,5,6] ab[cap[{6,7},{9,10,1}],cap[{10,1},{9,6,7}],3,4]),2],1/2])/(2 ab[cap[{10,1},{9,6,7}],1,2,cap[{3,4},{5,6,cap[{10,1},{9,6,7}]}]])],4,1,2])),(R[9,10,6,7,8] R[shift[{1,2},(ab[1,4,3,cap[{5,6},{cap[{6,7},{8,9,10}],10,2}]]+ab[2,4,3,cap[{5,6},{cap[{6,7},{8,9,10}],10,1}]]+ab[1,2,5,6] ab[3,4,cap[{6,7},{8,9,10}],10] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{8,9,10}],10] ab[cap[{6,7},{8,9,10}],10,1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{8,9,10}],10,3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{8,9,10}],10])/(ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4])-(ab[3,4,5,6] ab[cap[{6,7},{8,9,10}],10,1,2])/(ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4]),2],1/2])/(2 ab[2,3,4,cap[{5,6},{cap[{6,7},{8,9,10}],10,2}]])],3,4,5,6] R[shift[{5,6},(ab[5,10,cap[{6,7},{8,9,10}],cap[{1,2},{3,4,6}]]+ab[6,10,cap[{6,7},{8,9,10}],cap[{1,2},{3,4,5}]]+ab[5,6,1,2] ab[cap[{6,7},{8,9,10}],10,3,4] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{8,9,10}],10] ab[cap[{6,7},{8,9,10}],10,1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{8,9,10}],10,3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{8,9,10}],10])/(ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4])-(ab[3,4,5,6] ab[cap[{6,7},{8,9,10}],10,1,2])/(ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4]),2],1/2])/(2 ab[6,cap[{6,7},{8,9,10}],10,cap[{1,2},{3,4,6}]])],cap[{6,7},{8,9,10}],10,1,2])/(1-(ab[shift[{1,2},(ab[1,4,3,cap[{5,6},{cap[{6,7},{8,9,10}],10,2}]]+ab[2,4,3,cap[{5,6},{cap[{6,7},{8,9,10}],10,1}]]+ab[1,2,5,6] ab[3,4,cap[{6,7},{8,9,10}],10] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{8,9,10}],10] ab[cap[{6,7},{8,9,10}],10,1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{8,9,10}],10,3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{8,9,10}],10])/(ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4])-(ab[3,4,5,6] ab[cap[{6,7},{8,9,10}],10,1,2])/(ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4]),2],1/2])/(2 ab[2,3,4,cap[{5,6},{cap[{6,7},{8,9,10}],10,2}]])],6,cap[{6,7},{8,9,10}],10] ab[shift[{5,6},(ab[5,10,cap[{6,7},{8,9,10}],cap[{1,2},{3,4,6}]]+ab[6,10,cap[{6,7},{8,9,10}],cap[{1,2},{3,4,5}]]+ab[5,6,1,2] ab[cap[{6,7},{8,9,10}],10,3,4] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{8,9,10}],10] ab[cap[{6,7},{8,9,10}],10,1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{8,9,10}],10,3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{8,9,10}],10])/(ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4])-(ab[3,4,5,6] ab[cap[{6,7},{8,9,10}],10,1,2])/(ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4]),2],1/2])/(2 ab[6,cap[{6,7},{8,9,10}],10,cap[{1,2},{3,4,6}]])],2,3,4])/(ab[shift[{1,2},(ab[1,4,3,cap[{5,6},{cap[{6,7},{8,9,10}],10,2}]]+ab[2,4,3,cap[{5,6},{cap[{6,7},{8,9,10}],10,1}]]+ab[1,2,5,6] ab[3,4,cap[{6,7},{8,9,10}],10] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{8,9,10}],10] ab[cap[{6,7},{8,9,10}],10,1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{8,9,10}],10,3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{8,9,10}],10])/(ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4])-(ab[3,4,5,6] ab[cap[{6,7},{8,9,10}],10,1,2])/(ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4]),2],1/2])/(2 ab[2,3,4,cap[{5,6},{cap[{6,7},{8,9,10}],10,2}]])],6,3,4] ab[shift[{5,6},(ab[5,10,cap[{6,7},{8,9,10}],cap[{1,2},{3,4,6}]]+ab[6,10,cap[{6,7},{8,9,10}],cap[{1,2},{3,4,5}]]+ab[5,6,1,2] ab[cap[{6,7},{8,9,10}],10,3,4] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{8,9,10}],10] ab[cap[{6,7},{8,9,10}],10,1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{8,9,10}],10,3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{8,9,10}],10])/(ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4])-(ab[3,4,5,6] ab[cap[{6,7},{8,9,10}],10,1,2])/(ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4]),2],1/2])/(2 ab[6,cap[{6,7},{8,9,10}],10,cap[{1,2},{3,4,6}]])],2,cap[{6,7},{8,9,10}],10])),(R[9,10,6,7,8] R[shift[{3,4},(ab[3,6,5,cap[{cap[{6,7},{8,9,10}],10},{1,2,4}]]+ab[4,6,5,cap[{cap[{6,7},{8,9,10}],10},{1,2,3}]]+ab[3,4,cap[{6,7},{8,9,10}],10] ab[5,6,1,2] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{8,9,10}],10] ab[cap[{6,7},{8,9,10}],10,1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{8,9,10}],10,3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{8,9,10}],10])/(ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4])-(ab[3,4,5,6] ab[cap[{6,7},{8,9,10}],10,1,2])/(ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4]),2],1/2])/(2 ab[4,5,6,cap[{cap[{6,7},{8,9,10}],10},{1,2,4}]])],5,6,cap[{6,7},{8,9,10}],10] R[shift[{cap[{6,7},{8,9,10}],10},(ab[10,2,1,cap[{3,4},{5,6,cap[{6,7},{8,9,10}]}]]+ab[cap[{6,7},{8,9,10}],2,1,cap[{3,4},{5,6,10}]]+ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{8,9,10}],10] ab[cap[{6,7},{8,9,10}],10,1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{8,9,10}],10,3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{8,9,10}],10])/(ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4])-(ab[3,4,5,6] ab[cap[{6,7},{8,9,10}],10,1,2])/(ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4]),2],1/2])/(2 ab[10,1,2,cap[{3,4},{5,6,10}]])],1,2,3,4])/(1-(ab[shift[{3,4},(ab[3,6,5,cap[{cap[{6,7},{8,9,10}],10},{1,2,4}]]+ab[4,6,5,cap[{cap[{6,7},{8,9,10}],10},{1,2,3}]]+ab[3,4,cap[{6,7},{8,9,10}],10] ab[5,6,1,2] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{8,9,10}],10] ab[cap[{6,7},{8,9,10}],10,1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{8,9,10}],10,3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{8,9,10}],10])/(ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4])-(ab[3,4,5,6] ab[cap[{6,7},{8,9,10}],10,1,2])/(ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4]),2],1/2])/(2 ab[4,5,6,cap[{cap[{6,7},{8,9,10}],10},{1,2,4}]])],10,1,2] ab[shift[{cap[{6,7},{8,9,10}],10},(ab[10,2,1,cap[{3,4},{5,6,cap[{6,7},{8,9,10}]}]]+ab[cap[{6,7},{8,9,10}],2,1,cap[{3,4},{5,6,10}]]+ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{8,9,10}],10] ab[cap[{6,7},{8,9,10}],10,1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{8,9,10}],10,3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{8,9,10}],10])/(ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4])-(ab[3,4,5,6] ab[cap[{6,7},{8,9,10}],10,1,2])/(ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4]),2],1/2])/(2 ab[10,1,2,cap[{3,4},{5,6,10}]])],4,5,6])/(ab[shift[{3,4},(ab[3,6,5,cap[{cap[{6,7},{8,9,10}],10},{1,2,4}]]+ab[4,6,5,cap[{cap[{6,7},{8,9,10}],10},{1,2,3}]]+ab[3,4,cap[{6,7},{8,9,10}],10] ab[5,6,1,2] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{8,9,10}],10] ab[cap[{6,7},{8,9,10}],10,1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{8,9,10}],10,3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{8,9,10}],10])/(ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4])-(ab[3,4,5,6] ab[cap[{6,7},{8,9,10}],10,1,2])/(ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4]),2],1/2])/(2 ab[4,5,6,cap[{cap[{6,7},{8,9,10}],10},{1,2,4}]])],10,5,6] ab[shift[{cap[{6,7},{8,9,10}],10},(ab[10,2,1,cap[{3,4},{5,6,cap[{6,7},{8,9,10}]}]]+ab[cap[{6,7},{8,9,10}],2,1,cap[{3,4},{5,6,10}]]+ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4] power[-((4 ab[1,2,3,4] ab[3,4,5,6] ab[5,6,cap[{6,7},{8,9,10}],10] ab[cap[{6,7},{8,9,10}],10,1,2])/(ab[1,2,5,6]^2 ab[cap[{6,7},{8,9,10}],10,3,4]^2))+power[1-(ab[1,2,3,4] ab[5,6,cap[{6,7},{8,9,10}],10])/(ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4])-(ab[3,4,5,6] ab[cap[{6,7},{8,9,10}],10,1,2])/(ab[1,2,5,6] ab[cap[{6,7},{8,9,10}],10,3,4]),2],1/2])/(2 ab[10,1,2,cap[{3,4},{5,6,10}]])],4,1,2]))};

analyticPoleRules:={a[x_]:>pentaBoxPoles[[x]]};


(*   Analytic expressions for the    *)
(*   a- and b-cycle elliptic LS      *)
(*                                   *)
hexaCutRs=(R[1,aHat,cHat,dHat,fHat] R[aHat,3,4,5,6] R[dHat,8,9,10,1])/(\[Alpha] \[Beta]);
hatRules={aHat->shift[{2,1},\[Alpha]],dHat->shift[{7,6},\[Beta]],cHat->cap[{5,6},{shift[{2,1},\[Alpha]],3,4}],fHat->cap[{10,1},{8,9,shift[{7,6},\[Beta]]}]};
cy=1/((((-ab[1,cap[{5,6},{1,3,4}],6,cap[{10,1},{8,9,7}]]-ab[1,cap[{5,6},{1,3,4}],7,cap[{10,1},{8,9,6}]])^2+(ab[1,cap[{1,3,4},{5,6}],6,cap[{10,1},{8,9,7}]]+ab[1,cap[{1,3,4},{5,6}],7,cap[{10,1},{8,9,6}]])^2-4 ab[1,cap[{1,3,4},{5,6}],6,cap[{10,1},{8,9,6}]] ab[1,cap[{1,3,4},{5,6}],7,cap[{10,1},{8,9,7}]]) ab[6,cap[{10,1},{8,9,6}],1,2]+2 ab[1,cap[{5,6},{1,3,4}],6,cap[{10,1},{8,9,6}]] ((-ab[1,cap[{5,6},{1,3,4}],6,cap[{10,1},{8,9,7}]]-ab[1,cap[{5,6},{1,3,4}],7,cap[{10,1},{8,9,6}]]) (ab[6,cap[{10,1},{8,9,7}],1,2]+ab[7,cap[{10,1},{8,9,6}],1,2])+2 ab[1,cap[{5,6},{1,3,4}],6,cap[{10,1},{8,9,6}]] ab[7,cap[{10,1},{8,9,7}],1,2]))/(2 (-ab[1,cap[{5,6},{1,3,4}],6,cap[{10,1},{8,9,7}]]-ab[1,cap[{5,6},{1,3,4}],7,cap[{10,1},{8,9,6}]]) ab[6,cap[{10,1},{8,9,6}],1,2]+2 ab[1,cap[{5,6},{1,3,4}],6,cap[{10,1},{8,9,6}]] (ab[6,cap[{10,1},{8,9,7}],1,2]+ab[7,cap[{10,1},{8,9,6}],1,2])));
\[Beta]StarRule={\[Beta]->((-ab[aHat,cHat,6,cap[{10,1},{8,9,7}]]-ab[aHat,cHat,7,cap[{10,1},{8,9,6}]]+y/cy)/(2 ab[aHat,cHat,6,cap[{10,1},{8,9,6}]]))}/.hatRules;


ellipticLSaCycleR=(ellipticLSaCycleSchematicTerms/.pBox[x_]:>pentaBoxRs[[x]])/.dbCut[root_]:>((cy ab[aHat,cHat,dHat,fHat]hexaCutRs/.hatRules)/.\[Beta]StarRule/.y->0/.\[Alpha]->r4);
ellipticLSaCycleFcn=fromRform[10][ellipticLSaCycleR];

ellipticLSbCycleR=(ellipticLSbCycleSchematicTerms/.pBox[x_]:>pentaBoxRs[[x]])/.dbCut[root_]:>((cy ab[aHat,cHat,dHat,fHat]hexaCutRs/.hatRules)/.\[Beta]StarRule/.y->0/.\[Alpha]->r4);
ellipticLSbCycleFcn=fromRform[10][ellipticLSbCycleR];


(*   Analytic expressions for the    *)
(*   quartic roots and coeffs        *)
(*                                   *)
quarticCoeffs={((ab[2,cap[{2,3,4},{5,6}],6,cap[{10,1},{8,9,7}]]+ab[2,cap[{2,3,4},{5,6}],7,cap[{10,1},{8,9,6}]])^2-4 ab[2,cap[{2,3,4},{5,6}],6,cap[{10,1},{8,9,6}]] ab[2,cap[{2,3,4},{5,6}],7,cap[{10,1},{8,9,7}]])/((ab[1,cap[{1,3,4},{5,6}],6,cap[{10,1},{8,9,7}]]+ab[1,cap[{1,3,4},{5,6}],7,cap[{10,1},{8,9,6}]])^2-4 ab[1,cap[{1,3,4},{5,6}],6,cap[{10,1},{8,9,6}]] ab[1,cap[{1,3,4},{5,6}],7,cap[{10,1},{8,9,7}]]),(-4 (ab[1,cap[{2,3,4},{5,6}],7,cap[{10,1},{8,9,7}]]+ab[2,cap[{1,3,4},{5,6}],7,cap[{10,1},{8,9,7}]]) ab[2,cap[{2,3,4},{5,6}],6,cap[{10,1},{8,9,6}]]+2 (ab[1,cap[{2,3,4},{5,6}],6,cap[{10,1},{8,9,7}]]+ab[1,cap[{2,3,4},{5,6}],7,cap[{10,1},{8,9,6}]]+ab[2,cap[{1,3,4},{5,6}],6,cap[{10,1},{8,9,7}]]+ab[2,cap[{1,3,4},{5,6}],7,cap[{10,1},{8,9,6}]]) (ab[2,cap[{2,3,4},{5,6}],6,cap[{10,1},{8,9,7}]]+ab[2,cap[{2,3,4},{5,6}],7,cap[{10,1},{8,9,6}]])-4 (ab[1,cap[{2,3,4},{5,6}],6,cap[{10,1},{8,9,6}]]+ab[2,cap[{1,3,4},{5,6}],6,cap[{10,1},{8,9,6}]]) ab[2,cap[{2,3,4},{5,6}],7,cap[{10,1},{8,9,7}]])/((ab[1,cap[{1,3,4},{5,6}],6,cap[{10,1},{8,9,7}]]+ab[1,cap[{1,3,4},{5,6}],7,cap[{10,1},{8,9,6}]])^2-4 ab[1,cap[{1,3,4},{5,6}],6,cap[{10,1},{8,9,6}]] ab[1,cap[{1,3,4},{5,6}],7,cap[{10,1},{8,9,7}]]),((ab[1,cap[{2,3,4},{5,6}],6,cap[{10,1},{8,9,7}]]+ab[1,cap[{2,3,4},{5,6}],7,cap[{10,1},{8,9,6}]]+ab[2,cap[{1,3,4},{5,6}],6,cap[{10,1},{8,9,7}]]+ab[2,cap[{1,3,4},{5,6}],7,cap[{10,1},{8,9,6}]])^2-4 (ab[1,cap[{2,3,4},{5,6}],6,cap[{10,1},{8,9,6}]]+ab[2,cap[{1,3,4},{5,6}],6,cap[{10,1},{8,9,6}]]) (ab[1,cap[{2,3,4},{5,6}],7,cap[{10,1},{8,9,7}]]+ab[2,cap[{1,3,4},{5,6}],7,cap[{10,1},{8,9,7}]])-4 ab[1,cap[{1,3,4},{5,6}],7,cap[{10,1},{8,9,7}]] ab[2,cap[{2,3,4},{5,6}],6,cap[{10,1},{8,9,6}]]+2 (ab[1,cap[{1,3,4},{5,6}],6,cap[{10,1},{8,9,7}]]+ab[1,cap[{1,3,4},{5,6}],7,cap[{10,1},{8,9,6}]]) (ab[2,cap[{2,3,4},{5,6}],6,cap[{10,1},{8,9,7}]]+ab[2,cap[{2,3,4},{5,6}],7,cap[{10,1},{8,9,6}]])-4 ab[1,cap[{1,3,4},{5,6}],6,cap[{10,1},{8,9,6}]] ab[2,cap[{2,3,4},{5,6}],7,cap[{10,1},{8,9,7}]])/((ab[1,cap[{1,3,4},{5,6}],6,cap[{10,1},{8,9,7}]]+ab[1,cap[{1,3,4},{5,6}],7,cap[{10,1},{8,9,6}]])^2-4 ab[1,cap[{1,3,4},{5,6}],6,cap[{10,1},{8,9,6}]] ab[1,cap[{1,3,4},{5,6}],7,cap[{10,1},{8,9,7}]]),(-4 ab[1,cap[{1,3,4},{5,6}],7,cap[{10,1},{8,9,7}]] (ab[1,cap[{2,3,4},{5,6}],6,cap[{10,1},{8,9,6}]]+ab[2,cap[{1,3,4},{5,6}],6,cap[{10,1},{8,9,6}]])+2 (ab[1,cap[{1,3,4},{5,6}],6,cap[{10,1},{8,9,7}]]+ab[1,cap[{1,3,4},{5,6}],7,cap[{10,1},{8,9,6}]]) (ab[1,cap[{2,3,4},{5,6}],6,cap[{10,1},{8,9,7}]]+ab[1,cap[{2,3,4},{5,6}],7,cap[{10,1},{8,9,6}]]+ab[2,cap[{1,3,4},{5,6}],6,cap[{10,1},{8,9,7}]]+ab[2,cap[{1,3,4},{5,6}],7,cap[{10,1},{8,9,6}]])-4 ab[1,cap[{1,3,4},{5,6}],6,cap[{10,1},{8,9,6}]] (ab[1,cap[{2,3,4},{5,6}],7,cap[{10,1},{8,9,7}]]+ab[2,cap[{1,3,4},{5,6}],7,cap[{10,1},{8,9,7}]]))/((ab[1,cap[{1,3,4},{5,6}],6,cap[{10,1},{8,9,7}]]+ab[1,cap[{1,3,4},{5,6}],7,cap[{10,1},{8,9,6}]])^2-4 ab[1,cap[{1,3,4},{5,6}],6,cap[{10,1},{8,9,6}]] ab[1,cap[{1,3,4},{5,6}],7,cap[{10,1},{8,9,7}]]),1};
quarticRootRulesAnalytic=Thread[Rule[Reverse[{r1,r2,r3,r4}],{-(b/4)-1/2 \[Sqrt](b^2/4-(2 c)/3+(2^(1/3) (c^2-3 b d+12 e))/(3 (2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e+Sqrt[-4 (c^2-3 b d+12 e)^3+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e)^2])^(1/3))+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e+Sqrt[-4 (c^2-3 b d+12 e)^3+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e)^2])^(1/3)/(3 2^(1/3)))-1/2 \[Sqrt](b^2/2-(4 c)/3-(2^(1/3) (c^2-3 b d+12 e))/(3 (2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e+Sqrt[-4 (c^2-3 b d+12 e)^3+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e)^2])^(1/3))-(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e+Sqrt[-4 (c^2-3 b d+12 e)^3+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e)^2])^(1/3)/(3 2^(1/3))-(-b^3+4 b c-8 d)/(4 \[Sqrt](b^2/4-(2 c)/3+(2^(1/3) (c^2-3 b d+12 e))/(3 (2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e+Sqrt[-4 (c^2-3 b d+12 e)^3+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e)^2])^(1/3))+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e+Sqrt[-4 (c^2-3 b d+12 e)^3+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e)^2])^(1/3)/(3 2^(1/3))))),-(b/4)-1/2 \[Sqrt](b^2/4-(2 c)/3+(2^(1/3) (c^2-3 b d+12 e))/(3 (2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e+Sqrt[-4 (c^2-3 b d+12 e)^3+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e)^2])^(1/3))+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e+Sqrt[-4 (c^2-3 b d+12 e)^3+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e)^2])^(1/3)/(3 2^(1/3)))+1/2 \[Sqrt](b^2/2-(4 c)/3-(2^(1/3) (c^2-3 b d+12 e))/(3 (2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e+Sqrt[-4 (c^2-3 b d+12 e)^3+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e)^2])^(1/3))-(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e+Sqrt[-4 (c^2-3 b d+12 e)^3+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e)^2])^(1/3)/(3 2^(1/3))-(-b^3+4 b c-8 d)/(4 \[Sqrt](b^2/4-(2 c)/3+(2^(1/3) (c^2-3 b d+12 e))/(3 (2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e+Sqrt[-4 (c^2-3 b d+12 e)^3+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e)^2])^(1/3))+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e+Sqrt[-4 (c^2-3 b d+12 e)^3+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e)^2])^(1/3)/(3 2^(1/3))))),-(b/4)+1/2 \[Sqrt](b^2/4-(2 c)/3+(2^(1/3) (c^2-3 b d+12 e))/(3 (2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e+Sqrt[-4 (c^2-3 b d+12 e)^3+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e)^2])^(1/3))+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e+Sqrt[-4 (c^2-3 b d+12 e)^3+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e)^2])^(1/3)/(3 2^(1/3)))-1/2 \[Sqrt](b^2/2-(4 c)/3-(2^(1/3) (c^2-3 b d+12 e))/(3 (2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e+Sqrt[-4 (c^2-3 b d+12 e)^3+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e)^2])^(1/3))-(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e+Sqrt[-4 (c^2-3 b d+12 e)^3+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e)^2])^(1/3)/(3 2^(1/3))+(-b^3+4 b c-8 d)/(4 \[Sqrt](b^2/4-(2 c)/3+(2^(1/3) (c^2-3 b d+12 e))/(3 (2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e+Sqrt[-4 (c^2-3 b d+12 e)^3+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e)^2])^(1/3))+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e+Sqrt[-4 (c^2-3 b d+12 e)^3+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e)^2])^(1/3)/(3 2^(1/3))))),-(b/4)+1/2 \[Sqrt](b^2/4-(2 c)/3+(2^(1/3) (c^2-3 b d+12 e))/(3 (2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e+Sqrt[-4 (c^2-3 b d+12 e)^3+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e)^2])^(1/3))+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e+Sqrt[-4 (c^2-3 b d+12 e)^3+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e)^2])^(1/3)/(3 2^(1/3)))+1/2 \[Sqrt](b^2/2-(4 c)/3-(2^(1/3) (c^2-3 b d+12 e))/(3 (2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e+Sqrt[-4 (c^2-3 b d+12 e)^3+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e)^2])^(1/3))-(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e+Sqrt[-4 (c^2-3 b d+12 e)^3+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e)^2])^(1/3)/(3 2^(1/3))+(-b^3+4 b c-8 d)/(4 \[Sqrt](b^2/4-(2 c)/3+(2^(1/3) (c^2-3 b d+12 e))/(3 (2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e+Sqrt[-4 (c^2-3 b d+12 e)^3+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e)^2])^(1/3))+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e+Sqrt[-4 (c^2-3 b d+12 e)^3+(2 c^3-9 b c d+27 d^2+27 b^2 e-72 c e)^2])^(1/3)/(3 2^(1/3)))))}]]/.Thread[Rule[{e,d,c,b},quarticCoeffs[[1;;4]]]];
quarticSymbolRules={\[Phi]->((r2-r1)(r4-r3))/((r3-r2)(r1-r4)),r12->r2-r1,r23->r3-r2,r34->r4-r3,r41->r1-r4,r24->r4-r2,r13->r3-r1};
quarticRootsN:={r1,r2,r3,r4}/.evaluate[quarticRootRulesAnalytic];
quarticRootRulesN[prec_:75]:=Block[{nRootData=Chop[Quiet[N[#,prec]],Power[10,-prec+5]]&/@(Join[quarticSymbolRules[[All,2]],{r1,r2,r3,r4}]/.evaluate[quarticRootRulesAnalytic])},Thread[Rule[Join[quarticSymbolRules[[All,1]],{r1,r2,r3,r4}],nRootData]]];


(*   Analytic expressions for the    *)
(*   fundamental period integrals    *)
(*                                   *)
\[Omega]KaExpl=-4/Sqrt[r23 r41] EllipticK[\[Phi]];
\[Omega]\[CapitalPi]aExpl[a_]:=If[a===-\[Infinity],-2/Sqrt[r23 r41] (r24 EllipticPi[-(r12/r41),\[Phi]]),(-2 Sqrt[(r1-a)(r2-a)(r3-a)(r4-a)])/(Sqrt[r23 r41](r2-a)(r4-a)) (r24 EllipticPi[((r4-a)r12)/((a-r2)r41),\[Phi]])];
\[Omega]KbExpl=(4 I)/Sqrt[r23 r41] EllipticK[1-\[Phi]];
\[Omega]\[CapitalPi]bExpl[a_]:=If[a===-\[Infinity],(2 I)/Sqrt[r23 r41] (r34 EllipticPi[-(r13/r41),1-\[Phi]]),(2I Sqrt[(r1-a)(r2-a)(r3-a)(r4-a)])/(Sqrt[r23 r41](r3-a)(r4-a)) (r34 EllipticPi[((r4-a)r13)/((a-r3)r41),1-\[Phi]])];


periodRulesAnalytic={\[Omega]Ka:>\[Omega]KaExpl,\[Omega]Kb:>\[Omega]KbExpl,\[Omega]Pa[x_]:>\[Omega]\[CapitalPi]aExpl[x],\[Omega]Pb[x_]:>\[Omega]\[CapitalPi]bExpl[x]};
periodRulesNumeric[prec_:75]:=Thread[Rule[Join[{\[Omega]Ka,\[Omega]Kb},(\[Omega]Pa[a[#]]&/@Range[24]),(\[Omega]Pb[a[#]]&/@Range[24])],(Join[{\[Omega]KaExpl,\[Omega]KbExpl},(\[Omega]\[CapitalPi]aExpl[evaluate[pentaBoxPoles[[#]]]]&/@Range[24]),\[Omega]\[CapitalPi]bExpl[evaluate[pentaBoxPoles[[#]]]]&/@Range[24]]/.quarticRootRulesN[prec])]];



If[Not[Quiet[NotebookDirectory[]]===$Failed],SetDirectory[NotebookDirectory[]]];
If[Head[Zs]===Symbol,referenceKinematics[10];];


==> anc/elliptic_leading_singularity_walkthrough.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     18133,        513]
NotebookOptionsPosition[     15425,        454]
NotebookOutlinePosition[     15862,        471]
CellTagsIndexPosition[     15819,        468]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
(*
   Ancillary file usage for example Elliptic Leading Singularity:
    \"An Elliptic, Yangian-Invariant `Leading Singularity'\"
       by Jacob Bourjaily, Nikhil Kalyanapuram, Cameron Langer, Kokkimidis \
Patatoukos, and Marcus Spradlin
               [arXiv:2012.nnnnn].                                            \
                    
      
    This file builds upon some tools lifted from previous works---namely, 
        [arXiv:1303.4734] and [arXiv:1505.05886]         
               
*)\
\>", "Text",
 CellChangeTimes->{{3.818088290473612*^9, 
  3.818088312781732*^9}},ExpressionUUID->"62f3e3e0-640a-4c33-b69d-\
dfdf51fe89a8"],

Cell[CellGroupData[{

Cell["Initialization (loading the code)", "Section",
 CellChangeTimes->{{3.818088322581689*^9, 
  3.818088326740382*^9}},ExpressionUUID->"2da1d43f-48ff-42c9-b1c4-\
29703fe9163b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "elliptic_leading_singularity.m"}]}], "Input",
 CellChangeTimes->{{3.818088129859852*^9, 3.818088153352078*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"aab170e0-e9af-45f1-a3ad-670b0d81c8de"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Schematic Formulae for LS", "Section",
 CellChangeTimes->{{3.818088159624567*^9, 3.8180881783259563`*^9}, {
  3.81808827349364*^9, 
  3.818088276476448*^9}},ExpressionUUID->"f55c6d97-da29-43b5-97d9-\
3157fae8a580"],

Cell[CellGroupData[{

Cell[BoxData["ellipticLSaCycleSchematicTerms"], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"1a83c341-5ebc-45cb-9694-777d8bd70880"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Omega]Ka", " ", 
    RowBox[{"dbCut", "[", "r4", "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "1", "]"}], " ", 
    RowBox[{"\[Omega]Pa", "[", 
     RowBox[{"a", "[", "1", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "2", "]"}], " ", 
    RowBox[{"\[Omega]Pa", "[", 
     RowBox[{"a", "[", "2", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "3", "]"}], " ", 
    RowBox[{"\[Omega]Pa", "[", 
     RowBox[{"a", "[", "3", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "4", "]"}], " ", 
    RowBox[{"\[Omega]Pa", "[", 
     RowBox[{"a", "[", "4", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "5", "]"}], " ", 
    RowBox[{"\[Omega]Pa", "[", 
     RowBox[{"a", "[", "5", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "6", "]"}], " ", 
    RowBox[{"\[Omega]Pa", "[", 
     RowBox[{"a", "[", "6", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "7", "]"}], " ", 
    RowBox[{"\[Omega]Pa", "[", 
     RowBox[{"a", "[", "7", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "8", "]"}], " ", 
    RowBox[{"\[Omega]Pa", "[", 
     RowBox[{"a", "[", "8", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "9", "]"}], " ", 
    RowBox[{"\[Omega]Pa", "[", 
     RowBox[{"a", "[", "9", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "10", "]"}], " ", 
    RowBox[{"\[Omega]Pa", "[", 
     RowBox[{"a", "[", "10", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "11", "]"}], " ", 
    RowBox[{"\[Omega]Pa", "[", 
     RowBox[{"a", "[", "11", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "12", "]"}], " ", 
    RowBox[{"\[Omega]Pa", "[", 
     RowBox[{"a", "[", "12", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "13", "]"}], " ", 
    RowBox[{"\[Omega]Pa", "[", 
     RowBox[{"a", "[", "13", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "14", "]"}], " ", 
    RowBox[{"\[Omega]Pa", "[", 
     RowBox[{"a", "[", "14", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "15", "]"}], " ", 
    RowBox[{"\[Omega]Pa", "[", 
     RowBox[{"a", "[", "15", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "16", "]"}], " ", 
    RowBox[{"\[Omega]Pa", "[", 
     RowBox[{"a", "[", "16", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "17", "]"}], " ", 
    RowBox[{"\[Omega]Pa", "[", 
     RowBox[{"a", "[", "17", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "18", "]"}], " ", 
    RowBox[{"\[Omega]Pa", "[", 
     RowBox[{"a", "[", "18", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "19", "]"}], " ", 
    RowBox[{"\[Omega]Pa", "[", 
     RowBox[{"a", "[", "19", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "20", "]"}], " ", 
    RowBox[{"\[Omega]Pa", "[", 
     RowBox[{"a", "[", "20", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "21", "]"}], " ", 
    RowBox[{"\[Omega]Pa", "[", 
     RowBox[{"a", "[", "21", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "22", "]"}], " ", 
    RowBox[{"\[Omega]Pa", "[", 
     RowBox[{"a", "[", "22", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "23", "]"}], " ", 
    RowBox[{"\[Omega]Pa", "[", 
     RowBox[{"a", "[", "23", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "24", "]"}], " ", 
    RowBox[{"\[Omega]Pa", "[", 
     RowBox[{"a", "[", "24", "]"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8180882588345947`*^9, 3.818088531215049*^9, 
  3.818088616127717*^9, 3.818088695054883*^9, 3.8180889023741426`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"219fcfaa-e27f-478c-866e-f744b1de4cb2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["ellipticLSbCycleSchematicTerms"], "Input",
 CellChangeTimes->{{3.818088264435644*^9, 3.818088264700054*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"aa967c76-3737-4a33-b5f2-b5728d9972b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Omega]Kb", " ", 
    RowBox[{"dbCut", "[", "r4", "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "1", "]"}], " ", 
    RowBox[{"\[Omega]Pb", "[", 
     RowBox[{"a", "[", "1", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "2", "]"}], " ", 
    RowBox[{"\[Omega]Pb", "[", 
     RowBox[{"a", "[", "2", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "3", "]"}], " ", 
    RowBox[{"\[Omega]Pb", "[", 
     RowBox[{"a", "[", "3", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "4", "]"}], " ", 
    RowBox[{"\[Omega]Pb", "[", 
     RowBox[{"a", "[", "4", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "5", "]"}], " ", 
    RowBox[{"\[Omega]Pb", "[", 
     RowBox[{"a", "[", "5", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "6", "]"}], " ", 
    RowBox[{"\[Omega]Pb", "[", 
     RowBox[{"a", "[", "6", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "7", "]"}], " ", 
    RowBox[{"\[Omega]Pb", "[", 
     RowBox[{"a", "[", "7", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "8", "]"}], " ", 
    RowBox[{"\[Omega]Pb", "[", 
     RowBox[{"a", "[", "8", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "9", "]"}], " ", 
    RowBox[{"\[Omega]Pb", "[", 
     RowBox[{"a", "[", "9", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "10", "]"}], " ", 
    RowBox[{"\[Omega]Pb", "[", 
     RowBox[{"a", "[", "10", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "11", "]"}], " ", 
    RowBox[{"\[Omega]Pb", "[", 
     RowBox[{"a", "[", "11", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "12", "]"}], " ", 
    RowBox[{"\[Omega]Pb", "[", 
     RowBox[{"a", "[", "12", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "13", "]"}], " ", 
    RowBox[{"\[Omega]Pb", "[", 
     RowBox[{"a", "[", "13", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "14", "]"}], " ", 
    RowBox[{"\[Omega]Pb", "[", 
     RowBox[{"a", "[", "14", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "15", "]"}], " ", 
    RowBox[{"\[Omega]Pb", "[", 
     RowBox[{"a", "[", "15", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "16", "]"}], " ", 
    RowBox[{"\[Omega]Pb", "[", 
     RowBox[{"a", "[", "16", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "17", "]"}], " ", 
    RowBox[{"\[Omega]Pb", "[", 
     RowBox[{"a", "[", "17", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "18", "]"}], " ", 
    RowBox[{"\[Omega]Pb", "[", 
     RowBox[{"a", "[", "18", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "19", "]"}], " ", 
    RowBox[{"\[Omega]Pb", "[", 
     RowBox[{"a", "[", "19", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "20", "]"}], " ", 
    RowBox[{"\[Omega]Pb", "[", 
     RowBox[{"a", "[", "20", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "21", "]"}], " ", 
    RowBox[{"\[Omega]Pb", "[", 
     RowBox[{"a", "[", "21", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "22", "]"}], " ", 
    RowBox[{"\[Omega]Pb", "[", 
     RowBox[{"a", "[", "22", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "23", "]"}], " ", 
    RowBox[{"\[Omega]Pb", "[", 
     RowBox[{"a", "[", "23", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"pBox", "[", "24", "]"}], " ", 
    RowBox[{"\[Omega]Pb", "[", 
     RowBox[{"a", "[", "24", "]"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8180882650400677`*^9, 3.8180885321667337`*^9, 
  3.818088618762446*^9, 3.818088696970807*^9, 3.818088902380061*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"62c89154-3931-424f-93b3-8aba60b3bbb0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Evaluation and component-function extraction", "Section",
 CellChangeTimes->{{3.81808833128798*^9, 
  3.818088336516387*^9}},ExpressionUUID->"3608e569-7f0e-4605-90c4-\
807318ae6371"],

Cell[CellGroupData[{

Cell["Using reference kinematics (positive or randomized)", "Subsection",
 CellChangeTimes->{{3.8180886989812117`*^9, 
  3.818088705922537*^9}},ExpressionUUID->"cc8ebf37-ed08-4f44-a121-\
67823da9f326"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"referenceKinematics", "[", "10", "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"randomPositiveKinematics", "[", "10", "]"}], 
   "*)"}]}], "\[IndentingNewLine]", "showTwistors"}], "Input",
 CellChangeTimes->{{3.818088339355019*^9, 3.818088364614789*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"31d988f8-1f19-4c69-a4d0-75c84a5befe5"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     SubscriptBox["Z", "1"], 
     SubscriptBox["Z", "2"], 
     SubscriptBox["Z", "3"], 
     SubscriptBox["Z", "4"], 
     SubscriptBox["Z", "5"], 
     SubscriptBox["Z", "6"], 
     SubscriptBox["Z", "7"], 
     SubscriptBox["Z", "8"], 
     SubscriptBox["Z", "9"], 
     SubscriptBox["Z", "10"]},
    {"1", "1", "1", "1", "1", "1", "1", "1", "1", "1"},
    {"1", "2", "3", "4", "5", "6", "7", "8", "9", "10"},
    {"1", "3", "6", "10", "15", "21", "28", "36", "45", "55"},
    {"1", "4", "10", "20", "35", "56", "84", "120", "165", "220"}
   },
   AutoDelete->False,
   GridBoxDividers->{
    "ColumnsIndexed" -> {1 -> True, -1 -> True}, 
     "RowsIndexed" -> {1 -> True, -1 -> True, 2 -> {
         Thickness[Large], 
         RGBColor[0, 0, 
          Rational[2, 3]]}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.818088340204715*^9, 3.818088365051399*^9}, 
   3.818088534926303*^9, 3.8180886204593143`*^9, 3.818088902412034*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"3ec914c1-e3c2-4556-8ac6-3405ec05eba1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Viewing the terms semi-analytically", "Subsection",
 CellChangeTimes->{{3.8180887105268087`*^9, 
  3.818088715461546*^9}},ExpressionUUID->"d9c08286-0cff-4d5d-a7f6-\
c32b75198332"],

Cell[BoxData[
 RowBox[{"FullSimplify", "/@", 
  RowBox[{
   RowBox[{"componentFunction", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}], "/@", 
   "ellipticLSaCycleFcn"}]}]], "Input",
 CellChangeTimes->{{3.818088370602417*^9, 3.818088402214758*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"2d5b7c17-b56e-4666-8e7d-7f268407e42e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Term-by-term evaluations", "Subsection",
 CellChangeTimes->{{3.8180887515761337`*^9, 
  3.8180887564166613`*^9}},ExpressionUUID->"4ed54ba9-f828-40a4-a272-\
3997f5c888a9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"egComponentTerms", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"componentFunctionN", "[", "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}], "/@", 
   "ellipticLSaCycleFcn"}]}], "\[IndentingNewLine]", 
 RowBox[{"niceTime", "[", 
  RowBox[{
   RowBox[{"AbsoluteTime", "[", "]"}], "-", "t0"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", "egComponentTerms", "]"}]}], "Input",
 CellChangeTimes->{{3.818088412818305*^9, 3.818088417595766*^9}, {
  3.818088644005015*^9, 3.8180886852681723`*^9}, {3.818088720419056*^9, 
  3.818088728250473*^9}, {3.818088872725878*^9, 3.8180888729008083`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"3354a4fd-2362-412d-acb6-5cc610d5499d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Evaluation of a component function (in sum) (it\[CloseCurlyQuote]s \
faster)", "Subsection",
 CellChangeTimes->{{3.818088776567216*^9, 
  3.818088791586091*^9}},ExpressionUUID->"5c651fa1-57df-451c-b5b5-\
810ebf659aed"],

Cell[CellGroupData[{

Cell["Notice that the a-cycle elliptic LS is pure-imaginary", "Subsubsection",
 CellChangeTimes->{{3.818088931749433*^9, 
  3.818088939085343*^9}},ExpressionUUID->"e201955c-bc51-4d03-930d-\
7917e0c2503e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"egComponentSum", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"componentFunctionN", "[", "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}], "[", 
   "ellipticLSaCycleFcn", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"niceTime", "[", 
  RowBox[{
   RowBox[{"AbsoluteTime", "[", "]"}], "-", "t0"}], "]"}]}], "Input",
 CellChangeTimes->{{3.818088783681077*^9, 3.81808879544388*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"bd94eace-d2b3-47ae-b6b0-4cada8d4ab7c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The b-cycle elliptic LS is neither pure real or pure imaginary: \
\>", "Subsubsection",
 CellChangeTimes->{{3.818088972225109*^9, 
  3.818088991142022*^9}},ExpressionUUID->"ada7a2b5-0f8b-4556-b622-\
2713e68e990f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"egComponentSum", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"componentFunctionN", "[", "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "8"}], "}"}], "]"}], "[", 
   "ellipticLSbCycleFcn", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"niceTime", "[", 
  RowBox[{
   RowBox[{"AbsoluteTime", "[", "]"}], "-", "t0"}], "]"}]}], "Input",
 CellChangeTimes->{{3.818088880558543*^9, 3.8180888807265043`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"327c8c59-108e-4afe-af1e-3d3b65190d8e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1161, 911},
WindowMargins->{{219, Automatic}, {-100, Automatic}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c7be61f3-0bbb-4790-93c1-19c7e7201f15"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 648, 16, 242, "Text",ExpressionUUID->"62f3e3e0-640a-4c33-b69d-dfdf51fe89a8"],
Cell[CellGroupData[{
Cell[1231, 40, 178, 3, 67, "Section",ExpressionUUID->"2da1d43f-48ff-42c9-b1c4-29703fe9163b"],
Cell[1412, 45, 347, 7, 52, "Input",ExpressionUUID->"aab170e0-e9af-45f1-a3ad-670b0d81c8de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1796, 57, 220, 4, 67, "Section",ExpressionUUID->"f55c6d97-da29-43b5-97d9-3157fae8a580"],
Cell[CellGroupData[{
Cell[2041, 65, 134, 1, 30, "Input",ExpressionUUID->"1a83c341-5ebc-45cb-9694-777d8bd70880"],
Cell[2178, 68, 3664, 103, 98, "Output",ExpressionUUID->"219fcfaa-e27f-478c-866e-f744b1de4cb2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5879, 176, 200, 2, 30, "Input",ExpressionUUID->"aa967c76-3737-4a33-b5f2-b5728d9972b9"],
Cell[6082, 180, 3664, 103, 98, "Output",ExpressionUUID->"62c89154-3931-424f-93b3-8aba60b3bbb0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9795, 289, 188, 3, 67, "Section",ExpressionUUID->"3608e569-7f0e-4605-90c4-807318ae6371"],
Cell[CellGroupData[{
Cell[10008, 296, 201, 3, 54, "Subsection",ExpressionUUID->"cc8ebf37-ed08-4f44-a121-67823da9f326"],
Cell[CellGroupData[{
Cell[10234, 303, 381, 7, 73, "Input",ExpressionUUID->"31d988f8-1f19-4c69-a4d0-75c84a5befe5"],
Cell[10618, 312, 1130, 29, 111, "Output",ExpressionUUID->"3ec914c1-e3c2-4556-8ac6-3405ec05eba1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11797, 347, 185, 3, 54, "Subsection",ExpressionUUID->"d9c08286-0cff-4d5d-a7f6-c32b75198332"],
Cell[11985, 352, 357, 8, 30, "Input",ExpressionUUID->"2d5b7c17-b56e-4666-8e7d-7f268407e42e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12379, 365, 176, 3, 54, "Subsection",ExpressionUUID->"4ed54ba9-f828-40a4-a272-3997f5c888a9"],
Cell[12558, 370, 838, 19, 94, "Input",ExpressionUUID->"3354a4fd-2362-412d-acb6-5cc610d5499d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13433, 394, 224, 4, 54, "Subsection",ExpressionUUID->"5c651fa1-57df-451c-b5b5-810ebf659aed"],
Cell[CellGroupData[{
Cell[13682, 402, 204, 3, 45, "Subsubsection",ExpressionUUID->"e201955c-bc51-4d03-930d-7917e0c2503e"],
Cell[13889, 407, 615, 15, 73, "Input",ExpressionUUID->"bd94eace-d2b3-47ae-b6b0-4cada8d4ab7c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14541, 427, 223, 5, 45, "Subsubsection",ExpressionUUID->"ada7a2b5-0f8b-4556-b622-2713e68e990f"],
Cell[14767, 434, 618, 15, 73, "Input",ExpressionUUID->"327c8c59-108e-4afe-af1e-3d3b65190d8e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


